The QUESO Library, User's Manual

QUESO stands for Quantification of Uncertainty for Estimation, Simulation and Optimization and consists of algorithms and C++ classes intended for research in uncertainty quantification, including the solution of statistical inverse problem and statistical forward problems, the validation of mathematical models under uncertainty, and the prediction of quantities of interest from such models along with quantification of their uncertainties. QUESO is designed for flexibility, portability, ease of use and ease of extension. Its software design follows an object oriented approach and its code is written on C++ and over MPI. It can run over uniprocessor and multiprocessor environments. QUESO contains two forms of documentation: a user's manual available in PDF format and a lower level code documentation available in web based/HTML format. The present document is a user's manual which provides an overview of the capabilities of QUESO, procedures for software execution, and includes example studies.

==> bimodal_compute.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <bimodal_compute.h>
#include <bimodal_likelihood.h>
#include <queso/GslMatrix.h>
#include <queso/StatisticalInverseProblem.h>
#include <queso/1D1DFunction.h>
#include <queso/GenericScalarFunction.h>
#include <queso/GenericVectorRV.h>
#include <queso/UniformVectorRV.h>

void compute(const QUESO::FullEnvironment& env) {
  //------------------------------------------------------
  // Step 1 of 5: Instantiate the parameter space
  //------------------------------------------------------
  QUESO::VectorSpace<QUESO::GslVector,QUESO::GslMatrix>
    paramSpace(env, "param_", 1, NULL);

  //------------------------------------------------------
  // Step 2 of 5: Instantiate the parameter domain
  //------------------------------------------------------
  QUESO::GslVector paramMins(paramSpace.zeroVector());
  paramMins.cwSet(-250.);
  QUESO::GslVector paramMaxs(paramSpace.zeroVector());
  paramMaxs.cwSet( 250.);
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomain("param_",paramSpace,paramMins,paramMaxs);

  //------------------------------------------------------
  // Step 3 of 5: Instantiate the likelihood function object
  //------------------------------------------------------
  QUESO::GslVector meanVector(paramSpace.zeroVector());
  meanVector[0] = 10.;
  QUESO::GslMatrix* covMatrix = paramSpace.newMatrix();
  (*covMatrix)(0,0) = 1.;
  likelihoodRoutine_DataType likelihoodRoutine_Data;
  likelihoodRoutine_Data.meanVector = &meanVector;
  likelihoodRoutine_Data.covMatrix  = covMatrix;
  QUESO::GenericScalarFunction<QUESO::GslVector,QUESO::GslMatrix>
    likelihoodFunctionObj("like_",
                          paramDomain,
                          likelihoodRoutine,
                          (void *) &likelihoodRoutine_Data,
                          true); // routine computes [-2.*ln(function)]

  //------------------------------------------------------
  // Step 4 of 5: Instantiate the inverse problem
  //------------------------------------------------------
  QUESO::UniformVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRv("prior_", paramDomain);
  QUESO::GenericVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    postRv("post_", paramSpace);
  QUESO::StatisticalInverseProblem<QUESO::GslVector,QUESO::GslMatrix>
    ip("", NULL, priorRv, likelihoodFunctionObj, postRv);

  //------------------------------------------------------
  // Step 5 of 5: Solve the inverse problem
  //------------------------------------------------------
#if 0
  uqGslVector paramInitials(paramSpace.zeroVector());
  paramInitials[0] = 45.;
  uqGslMatrix* proposalCovMatrix = paramSpace.newMatrix();
  (*proposalCovMatrix)(0,0) = 1600.;
  ip.solveWithBayesMetropolisHastings(NULL, paramInitials, proposalCovMatrix);
  delete proposalCovMatrix;
#else
  ip.solveWithBayesMLSampling();
#endif

  //------------------------------------------------------
  // Print some statistics in the file 'display_sub0.txt'
  // They will be in the last part of the file.
  //------------------------------------------------------
  unsigned int numPosTotal = postRv.realizer().subPeriod();
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "numPosTotal = " << numPosTotal
                          << std::endl;
  }

  QUESO::GslVector auxVec(paramSpace.zeroVector());
  unsigned int numPosSmallerThan40 = 0;
  for (unsigned int i = 0; i < numPosTotal; ++i) {
    postRv.realizer().realization(auxVec);
    if (auxVec[0] < 40.) numPosSmallerThan40++;
  }
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "numPosSmallerThan40 = " << numPosSmallerThan40
                          << ", ratio = " << ((double) numPosSmallerThan40)/((double) numPosTotal)
                          << std::endl;
  }

  QUESO::ScalarSequence<double> seq1  (env,numPosSmallerThan40,"");
  QUESO::ScalarSequence<double> seq2  (env,numPosTotal - numPosSmallerThan40,"");
  QUESO::ScalarSequence<double> seqAll(env,numPosTotal,"");
  unsigned int i1 = 0;
  unsigned int i2 = 0;
  for (unsigned int i = 0; i < numPosTotal; ++i) {
    postRv.realizer().realization(auxVec);
    if (auxVec[0] < 40.) seq1[i1++] = auxVec[0];
    else                 seq2[i2++] = auxVec[0];
    seqAll[i] = auxVec[0];
  }

  double mean1 = seq1.subMeanExtra(0,seq1.subSequenceSize());
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "seq1.size() = "    << seq1.subSequenceSize()
                          << "\n seq1.mean() = " << mean1
                          << "\n seq1.std() = "  << sqrt(seq1.subSampleVarianceExtra(0,seq1.subSequenceSize(),mean1))
                          << std::endl;
  }

  double mean2 = seq2.subMeanExtra(0,seq2.subSequenceSize());
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "seq2.size() = "    << seq2.subSequenceSize()
                          << "\n seq2.mean() = " << mean2
                          << "\n seq2.std() = "  << sqrt(seq2.subSampleVarianceExtra(0,seq2.subSequenceSize(),mean2))
                          << std::endl;
  }

  double meanAll = seqAll.subMeanExtra(0,seqAll.subSequenceSize());
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "seqAll.size() = "    << seqAll.subSequenceSize()
                          << "\n seqAll.mean() = " << meanAll
                          << "\n seqAll.std() = "  << sqrt(seqAll.subSampleVarianceExtra(0,seqAll.subSequenceSize(),meanAll))
                          << std::endl;
  }

  //------------------------------------------------------
  // Test if likelihood is normalized
  //------------------------------------------------------
  unsigned int numGridPoints = 1000001;
  double xMin = paramDomain.minValues()[0];
  double xMax = paramDomain.maxValues()[0];
  double intervalSize = (xMax-xMin)/((double) numGridPoints - 1);
  double integral = 0.;
  for (unsigned int i = 0; i < numGridPoints; ++i) {
    auxVec[0] = xMin + i*intervalSize;
    integral += likelihoodFunctionObj.actualValue(auxVec,NULL,NULL,NULL,NULL);
  }
  integral *= intervalSize;
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "integral = " << integral
                          << std::endl;
  }

  // Return
  delete covMatrix;

  return;
}


==> bimodal_compute.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef EX_COMPUTE_H
#define EX_COMPUTE_H

#include <queso/Environment.h>

void compute(const QUESO::FullEnvironment& env);

#endif


==> bimodal_likelihood.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <bimodal_likelihood.h>
#include <cmath>

static unsigned int likelihoodCounter = 0;

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect)
{
  likelihoodCounter++;

  if (paramDirection  ||
      functionDataPtr ||
      gradVector      ||
      hessianMatrix   ||
      hessianEffect) {}; // just to remove compiler warning

    double returnValue = 0.;
    double x = paramValues[0];
    double mean1  = 10.;
    double sigma1 = 1.;
    double y1 = (x-mean1)*(x-mean1)/(2.*sigma1*sigma1);
    double z1 = (1./sigma1/sqrt(2*M_PI))*exp(-y1);

    double mean2  = 100.;
    double sigma2 = 5.;
    double y2 = (x-mean2)*(x-mean2)/(2.*sigma2*sigma2);
    double z2 = (1./sigma2/sqrt(2*M_PI))*exp(-y2);

    double resultValue = -2*log((z1+2.*z2)/3.);

    if (resultValue == INFINITY) {
      //std::cerr << "WARNING In likelihoodRoutine"
      //          << ", fullRank "       << paramValues.env().fullRank()
      //          << ", subEnvironment " << paramValues.env().subId()
      //          << ", subRank "        << paramValues.env().subRank()
      //          << ", inter0Rank "     << paramValues.env().inter0Rank()
      //          << ": x = "            << x
      //          << ", z1 = "           << z1
      //          << ", z2 = "           << z2
      //          << ", resultValue = "  << resultValue
      //          << std::endl;
      resultValue = 1040.;
    }

    returnValue = -.5*resultValue;


  if (paramValues.env().exceptionalCircumstance()) {
    if ((paramValues.env().subDisplayFile()       ) &&
        (paramValues.env().displayVerbosity() > 0)) { // detailed output debug
      *paramValues.env().subDisplayFile() << "Leaving likelihood function"
                                          << ": paramValues = " << paramValues
                                          << ", returnValue = " << returnValue
                                          << std::endl;
    }
  }

  return returnValue;
}


==> bimodal_likelihood.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef EX_LIKELIHOOD_H
#define EX_LIKELIHOOD_H

#include <queso/GslMatrix.h>

struct
likelihoodRoutine_DataType
{
  const QUESO::GslVector* meanVector;
  const QUESO::GslMatrix* covMatrix;
};

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect);

#endif


==> bimodal_main.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <bimodal_compute.h>

int main(int argc, char* argv[])
{
  // Initialize environment
#ifdef QUESO_HAS_MPI
  MPI_Init(&argc,&argv);
  QUESO::FullEnvironment* env = new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",NULL);
#else
  QUESO::FullEnvironment* env = new QUESO::FullEnvironment(argv[1],"",NULL);
#endif

  // Compute
  compute(*env);

  // Finalize environment
  delete env;
#ifdef QUESO_HAS_MPI
  MPI_Finalize();
#endif
  return 0;
}


==> exTgaValidationCycle_appl.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#ifndef EX_TGA_VALIDATION_CYCLE_APPL_H
#define EX_TGA_VALIDATION_CYCLE_APPL_H

#define UQ_EXAMPLES_USES_QUESO_INPUT_FILE

#include <exTgaValidationCycle_likelihood.h>
#include <exTgaValidationCycle_qoi.h>
#include <queso/ValidationCycle.h>
#include <queso/VectorSubset.h>
#include <queso/UniformVectorRV.h>
#include <queso/GenericScalarFunction.h>
#include <gsl/gsl_errno.h>
#include <gsl/gsl_odeiv.h>

//Just declaration: actual code is below
template<class P_V,class P_M,class Q_V,class Q_M>
void 
uqAppl_LocalComparisonStage(QUESO::ValidationCycle<P_V,P_M,Q_V,Q_M>& cycle);

template<class P_V,class P_M,class Q_V,class Q_M>
void 
uqAppl_UnifiedComparisonStage(QUESO::ValidationCycle<P_V,P_M,Q_V,Q_M>& cycle);

//********************************************************
// The driving routine "uqAppl()": called by main()
// There are 5 main tasks:
// 1) initilization
// 2) the 'calibration stage'
// 3) the 'validation stage'
// 4) the 'comparison stage'
// 5) memory release
// Tasks 2, 3 and 4 constitute the actual validation cycle.
//********************************************************
template<class P_V,class P_M,class Q_V,class Q_M>
void 
uqAppl(const QUESO::BaseEnvironment& env)
{
  if (env.fullRank() == 0) {
    std::cout << "Beginning run of 'uqTgaExample' example\n"
              << std::endl;
  }

  int iRC;
  struct timeval timevalRef;
  struct timeval timevalNow;

  //******************************************************
  // Task 1 of 5: instantiation of basic classes
  //******************************************************

  // Instantiate the parameter space
  std::vector<std::string> paramNames(2,"");
  paramNames[0] = "A_param";
  paramNames[1] = "E_param";
  QUESO::VectorSpace<P_V,P_M> paramSpace(env,"param_",paramNames.size(),&paramNames);

  // Instantiate the parameter domain
  P_V paramMinValues(paramSpace.zeroVector());
  paramMinValues[0] = 2.40e+11;
  paramMinValues[1] = 1.80e+05;
  P_V paramMaxValues(paramSpace.zeroVector());
  paramMaxValues[0] = 2.80e+11;
  paramMaxValues[1] = 2.20e+05;
  QUESO::BoxSubset<P_V,P_M> paramDomain("param_",
                                        paramSpace,
                                        paramMinValues,
                                        paramMaxValues);

  // Instantiate the qoi space
  std::vector<std::string> qoiNames(1,"");
  qoiNames[0] = "TimeFor25PercentOfMass";
  QUESO::VectorSpace<Q_V,Q_M> qoiSpace(env,"qoi_",qoiNames.size(),&qoiNames);

  // Instantiate the validation cycle
  QUESO::ValidationCycle<P_V,P_M,Q_V,Q_M> cycle(env,
                                                "", // No extra prefix
                                                paramSpace,
                                                qoiSpace);

  //********************************************************
  // Task 2 of 5: calibration stage
  //********************************************************

  iRC = gettimeofday(&timevalRef, NULL);
  if (iRC) {}; // just to remove compiler warning
  if (env.fullRank() == 0) {
    std::cout << "Beginning 'calibration stage' at " << ctime(&timevalRef.tv_sec)
              << std::endl;
  }

  // Inverse problem: instantiate the prior rv
  QUESO::UniformVectorRV<P_V,P_M> calPriorRv(
  	"cal_prior_", // Extra prefix before the default "rv_" prefix
    paramDomain);

  // Inverse problem: instantiate the likelihood function object (data + routine)
  likelihoodRoutine_Data<P_V,P_M> calLikelihoodRoutine_Data(env,
                                                                 "scenario_5_K_min.dat",
                                                                 "scenario_25_K_min.dat",
                                                                 "scenario_50_K_min.dat");

  QUESO::GenericScalarFunction<P_V,P_M> calLikelihoodFunctionObj("cal_like_",
                                                                 paramDomain,
                                                                 likelihoodRoutine<P_V,P_M>,
                                                                 (void *) &calLikelihoodRoutine_Data,
                                                                 true); // the routine computes [ln(function)]

  // Inverse problem: instantiate it (posterior rv is instantiated internally)
  QUESO::SipOptionsValues* calIpOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  calIpOptionsValues = new QUESO::SipOptionsValues();
  calIpOptionsValues->m_computeSolution      = true;
  calIpOptionsValues->m_dataOutputFileName   = "outputData/tgaCalOutput";
  calIpOptionsValues->m_dataOutputAllowedSet.insert(0);
  calIpOptionsValues->m_dataOutputAllowedSet.insert(1);
#endif
  cycle.instantiateCalIP(calIpOptionsValues,
                         calPriorRv,
                         calLikelihoodFunctionObj);

  // Inverse problem: solve it, that is, set 'pdf' and 'realizer' of the posterior rv
  P_V paramInitialValues(paramSpace.zeroVector());
  if (env.numSubEnvironments() == 1) {
    // For regression test purposes
    paramInitialValues[0] = 2.41e+11;
    paramInitialValues[1] = 2.19e+05;
  }
  else {
    calPriorRv.realizer().realization(paramInitialValues);
  }

  QUESO::MhOptionsValues* calIpMhOptionsValues = NULL;
  P_M* calProposalCovMatrix = cycle.calIP().postRv().imageSet().vectorSpace().newProposalMatrix(NULL,&paramInitialValues);
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  QUESO::SsOptionsValues ssOptionsValues1;
  QUESO::SsOptionsValues ssOptionsValues2;

  ssOptionsValues1.m_initialDiscardedPortions.resize(9);
  ssOptionsValues1.m_initialDiscardedPortions[0] = 0.;
  ssOptionsValues1.m_initialDiscardedPortions[1] = 0.05;
  ssOptionsValues1.m_initialDiscardedPortions[2] = 0.10;
  ssOptionsValues1.m_initialDiscardedPortions[3] = 0.15;
  ssOptionsValues1.m_initialDiscardedPortions[4] = 0.20;
  ssOptionsValues1.m_initialDiscardedPortions[5] = 0.25;
  ssOptionsValues1.m_initialDiscardedPortions[6] = 0.30;
  ssOptionsValues1.m_initialDiscardedPortions[7] = 0.35;
  ssOptionsValues1.m_initialDiscardedPortions[8] = 0.40;
  ssOptionsValues1.m_autoCorrComputeViaDef       = false;
  ssOptionsValues1.m_autoCorrComputeViaFft       = true;
  ssOptionsValues1.m_autoCorrSecondLag           = 2;
  ssOptionsValues1.m_autoCorrLagSpacing          = 2;
  ssOptionsValues1.m_autoCorrNumLags             = 15;
  ssOptionsValues1.m_autoCorrDisplay             = true;
  ssOptionsValues1.m_autoCorrWrite               = true;
  ssOptionsValues1.m_kdeCompute                  = false;
  ssOptionsValues1.m_covMatrixCompute            = true;
  ssOptionsValues1.m_corrMatrixCompute           = true;

  ssOptionsValues2.m_initialDiscardedPortions.resize(1);
  ssOptionsValues2.m_initialDiscardedPortions[0] = 0.;
  ssOptionsValues2.m_autoCorrComputeViaDef       = false;
  ssOptionsValues2.m_autoCorrComputeViaFft       = true;
  ssOptionsValues2.m_autoCorrSecondLag           = 2;
  ssOptionsValues2.m_autoCorrLagSpacing          = 2;
  ssOptionsValues2.m_autoCorrNumLags             = 15;
  ssOptionsValues2.m_autoCorrDisplay             = true;
  ssOptionsValues2.m_autoCorrWrite               = true;
  ssOptionsValues2.m_kdeCompute                  = true;
  ssOptionsValues2.m_kdeNumEvalPositions         = 250;
  ssOptionsValues2.m_covMatrixCompute            = true;
  ssOptionsValues2.m_corrMatrixCompute           = true;

  calIpMhOptionsValues = new QUESO::MhOptionsValues(&ssOptionsValues1,&ssOptionsValues2);
  calIpMhOptionsValues->m_dataOutputFileName   = "outputData/tgaCalOutput";
  calIpMhOptionsValues->m_dataOutputAllowedSet.insert(0);
  calIpMhOptionsValues->m_dataOutputAllowedSet.insert(1);

  calIpMhOptionsValues->m_rawChainDataInputFileName     = ".";
  calIpMhOptionsValues->m_rawChainSize                  = 1048576;
  calIpMhOptionsValues->m_rawChainGenerateExtra         = false;
  calIpMhOptionsValues->m_rawChainDisplayPeriod         = 20000;
  calIpMhOptionsValues->m_rawChainMeasureRunTimes       = true;
  calIpMhOptionsValues->m_rawChainDataOutputFileName    = "outputData/file_cal_ip_raw";
  calIpMhOptionsValues->m_rawChainDataOutputAllowedSet.insert(0);
  calIpMhOptionsValues->m_rawChainDataOutputAllowedSet.insert(1);
  calIpMhOptionsValues->m_rawChainComputeStats          = true;

  calIpMhOptionsValues->m_displayCandidates         = false;
  calIpMhOptionsValues->m_putOutOfBoundsInChain     = true;
  calIpMhOptionsValues->m_tkUseLocalHessian         = false;
  calIpMhOptionsValues->m_tkUseNewtonComponent      = true;
  calIpMhOptionsValues->m_drMaxNumExtraStages       = 1;
  calIpMhOptionsValues->m_drScalesForExtraStages.resize(1);
  calIpMhOptionsValues->m_drScalesForExtraStages[0] = 5.;
  calIpMhOptionsValues->m_amInitialNonAdaptInterval = 0;
  calIpMhOptionsValues->m_amAdaptInterval           = 100;
  calIpMhOptionsValues->m_amEta                     = 1.92;
  calIpMhOptionsValues->m_amEpsilon                 = 1.e-5;

  calIpMhOptionsValues->m_filteredChainGenerate              = true;
  calIpMhOptionsValues->m_filteredChainDiscardedPortion      = 0.;
  calIpMhOptionsValues->m_filteredChainLag                   = 20;
  calIpMhOptionsValues->m_filteredChainDataOutputFileName    = ".";
  calIpMhOptionsValues->m_filteredChainDataOutputAllowedSet.insert(0);
  calIpMhOptionsValues->m_filteredChainDataOutputAllowedSet.insert(1);
  calIpMhOptionsValues->m_filteredChainComputeStats          = true;
#endif
  cycle.calIP().solveWithBayesMetropolisHastings(calIpMhOptionsValues,
                                                 paramInitialValues,
                                                 calProposalCovMatrix);
  delete calProposalCovMatrix;
  delete calIpMhOptionsValues;

  // Forward problem: instantiate it (parameter rv = posterior rv of inverse problem; qoi rv is instantiated internally)
  double beta_prediction         = 250.;
  double criticalMass_prediction = 0.;
  double criticalTime_prediction = 3.9;

  qoiRoutine_Data<P_V,P_M,Q_V,Q_M> calQoiRoutine_Data;
  calQoiRoutine_Data.m_beta         = beta_prediction;
  calQoiRoutine_Data.m_criticalMass = criticalMass_prediction;
  calQoiRoutine_Data.m_criticalTime = criticalTime_prediction;

  QUESO::SfpOptionsValues* calFpOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  calFpOptionsValues = new QUESO::SfpOptionsValues();
  calFpOptionsValues->m_computeSolution      = true;
  calFpOptionsValues->m_computeCovariances   = true;
  calFpOptionsValues->m_computeCorrelations  = true;
  calFpOptionsValues->m_dataOutputFileName   = "outputData/tgaCalOutput";
  calFpOptionsValues->m_dataOutputAllowedSet.insert(0);
  calFpOptionsValues->m_dataOutputAllowedSet.insert(1);
#endif
  cycle.instantiateCalFP(calFpOptionsValues,
                         qoiRoutine<P_V,P_M,Q_V,Q_M>,
                         (void *) &calQoiRoutine_Data);

  // Forward problem: solve it, that is, set 'realizer' and 'cdf' of the qoi rv
  QUESO::McOptionsValues* calFpMcOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  QUESO::SsOptionsValues ssOptionsValues3;
  QUESO::SsOptionsValues ssOptionsValues4;

  ssOptionsValues3.m_initialDiscardedPortions.resize(1);
  ssOptionsValues3.m_initialDiscardedPortions[0] = 0.;
  
  ssOptionsValues3.m_kdeCompute                  = true;
  ssOptionsValues3.m_kdeNumEvalPositions         = 250;
  ssOptionsValues3.m_covMatrixCompute            = true;
  ssOptionsValues3.m_corrMatrixCompute           = true;

  ssOptionsValues4.m_initialDiscardedPortions.resize(1);
  ssOptionsValues4.m_initialDiscardedPortions[0] = 0.;


  ssOptionsValues4.m_autoCorrComputeViaDef       = false;
  ssOptionsValues4.m_autoCorrComputeViaFft       = true;
  ssOptionsValues4.m_autoCorrSecondLag           = 2;
  ssOptionsValues4.m_autoCorrLagSpacing          = 1;
  ssOptionsValues4.m_autoCorrNumLags             = 15;
  ssOptionsValues4.m_autoCorrDisplay             = true;
  ssOptionsValues4.m_autoCorrWrite               = true;
  ssOptionsValues4.m_kdeCompute                  = true;
  ssOptionsValues4.m_kdeNumEvalPositions         = 250;
  ssOptionsValues4.m_covMatrixCompute            = true;
  ssOptionsValues4.m_corrMatrixCompute           = true;

  calFpMcOptionsValues = new QUESO::McOptionsValues(&ssOptionsValues3,&ssOptionsValues4);
  calFpMcOptionsValues->m_dataOutputFileName   = "outputData/tgaCalOutput";
  calFpMcOptionsValues->m_dataOutputAllowedSet.insert(0);
  calFpMcOptionsValues->m_dataOutputAllowedSet.insert(1);

  calFpMcOptionsValues->m_pseqDataOutputFileName   = ".";
  calFpMcOptionsValues->m_pseqDataOutputAllowedSet.insert(0);
  calFpMcOptionsValues->m_pseqDataOutputAllowedSet.insert(1);
  calFpMcOptionsValues->m_pseqComputeStats         = true;

  calFpMcOptionsValues->m_qseqDataInputFileName    = ".";
  calFpMcOptionsValues->m_qseqSize                 = 1048576;
  calFpMcOptionsValues->m_qseqDisplayPeriod        = 20000;
  calFpMcOptionsValues->m_qseqMeasureRunTimes      = true;
  calFpMcOptionsValues->m_qseqDataOutputFileName   = "outputData/file_cal_fp_qoi2";
  calFpMcOptionsValues->m_qseqDataOutputAllowedSet.insert(0);
  calFpMcOptionsValues->m_qseqDataOutputAllowedSet.insert(1);
  calFpMcOptionsValues->m_qseqComputeStats         = true;
#endif
  cycle.calFP().solveWithMonteCarlo(calFpMcOptionsValues); // no extra user entities needed for Monte Carlo algorithm
  delete calFpMcOptionsValues;

  iRC = gettimeofday(&timevalNow, NULL);
  if (env.fullRank() == 0) {
    std::cout << "Ending 'calibration stage' at "        << ctime(&timevalNow.tv_sec)
              << "Total 'calibration stage' run time = " << timevalNow.tv_sec - timevalRef.tv_sec
              << " seconds\n"
              << std::endl;
  }

  //********************************************************
  // Task 3 of 5: validation stage
  //********************************************************

  iRC = gettimeofday(&timevalRef, NULL);
  if (env.fullRank() == 0) {
    std::cout << "Beginning 'validation stage' at " << ctime(&timevalRef.tv_sec)
              << std::endl;
  }

  // Inverse problem: no need to instantiate the prior rv (= posterior rv of calibration inverse problem)

  // Inverse problem: instantiate the likelihood function object (data + routine)
  likelihoodRoutine_Data<P_V,P_M> valLikelihoodRoutine_Data(env,
                                                                 "scenario_100_K_min.dat",
                                                                 NULL,
                                                                 NULL);

  QUESO::GenericScalarFunction<P_V,P_M> valLikelihoodFunctionObj("val_like_",
                                                                 paramDomain,
                                                                 likelihoodRoutine<P_V,P_M>,
                                                                 (void *) &valLikelihoodRoutine_Data,
                                                                 true); // the routine computes [ln(function)]

  // Inverse problem: instantiate it (posterior rv is instantiated internally)
  QUESO::SipOptionsValues* valIpOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  valIpOptionsValues = new QUESO::SipOptionsValues();
  valIpOptionsValues->m_computeSolution      = true;
  valIpOptionsValues->m_dataOutputFileName   = "outputData/tgaValOutput";
  valIpOptionsValues->m_dataOutputAllowedSet.insert(0);
  valIpOptionsValues->m_dataOutputAllowedSet.insert(1);
#endif
  cycle.instantiateValIP(valIpOptionsValues,
                         valLikelihoodFunctionObj);

  // Inverse problem: solve it, that is, set 'pdf' and 'realizer' of the posterior rv
  QUESO::MhOptionsValues* valIpMhOptionsValues = NULL;

  const QUESO::SequentialVectorRealizer<P_V,P_M>* 
  	tmpRealizer = dynamic_cast< const QUESO::SequentialVectorRealizer<P_V,P_M>* >(&(cycle.calIP().postRv().realizer()));
  
  // Use 'realizer()' because the post. rv was computed with Metr. Hast.
  P_M* valProposalCovMatrix = cycle.calIP().postRv().imageSet().vectorSpace().newProposalMatrix(
    	    &tmpRealizer->unifiedSampleVarVector(),  
    	    &tmpRealizer->unifiedSampleExpVector()); // Use these values as the initial values
  	
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  QUESO::SsOptionsValues ssOptionsValues5;
  QUESO::SsOptionsValues ssOptionsValues6;

  ssOptionsValues5.m_initialDiscardedPortions.resize(9);
  ssOptionsValues5.m_initialDiscardedPortions[0] = 0.;
  ssOptionsValues5.m_initialDiscardedPortions[1] = 0.05;
  ssOptionsValues5.m_initialDiscardedPortions[2] = 0.10;
  ssOptionsValues5.m_initialDiscardedPortions[3] = 0.15;
  ssOptionsValues5.m_initialDiscardedPortions[4] = 0.20;
  ssOptionsValues5.m_initialDiscardedPortions[5] = 0.25;
  ssOptionsValues5.m_initialDiscardedPortions[6] = 0.30;
  ssOptionsValues5.m_initialDiscardedPortions[7] = 0.35;
  ssOptionsValues5.m_initialDiscardedPortions[8] = 0.40;
  ssOptionsValues5.m_autoCorrComputeViaDef       = false;
  ssOptionsValues5.m_autoCorrComputeViaFft       = true;
  ssOptionsValues5.m_autoCorrSecondLag           = 2;
  ssOptionsValues5.m_autoCorrLagSpacing          = 2;
  ssOptionsValues5.m_autoCorrNumLags             = 15;
  ssOptionsValues5.m_autoCorrDisplay             = true;
  ssOptionsValues5.m_autoCorrWrite               = true;
  ssOptionsValues5.m_kdeCompute                  = false;
  ssOptionsValues5.m_covMatrixCompute            = true;
  ssOptionsValues5.m_corrMatrixCompute           = true;

  ssOptionsValues6.m_initialDiscardedPortions.resize(1);
  ssOptionsValues6.m_initialDiscardedPortions[0] = 0.;
  ssOptionsValues6.m_autoCorrComputeViaDef       = false;
  ssOptionsValues6.m_autoCorrComputeViaFft       = true;
  ssOptionsValues6.m_autoCorrSecondLag           = 2;
  ssOptionsValues6.m_autoCorrLagSpacing          = 2;
  ssOptionsValues6.m_autoCorrNumLags             = 15;
  ssOptionsValues6.m_autoCorrDisplay             = true;
  ssOptionsValues6.m_autoCorrWrite               = true;
  ssOptionsValues6.m_kdeCompute                  = true;
  ssOptionsValues6.m_kdeNumEvalPositions         = 250;
  ssOptionsValues6.m_covMatrixCompute            = true;
  ssOptionsValues6.m_corrMatrixCompute           = true;

  valIpMhOptionsValues = new QUESO::MhOptionsValues(&ssOptionsValues5,&ssOptionsValues6);
  valIpMhOptionsValues->m_dataOutputFileName   = "outputData/tgaValOutput";
  valIpMhOptionsValues->m_dataOutputAllowedSet.insert(0);
  valIpMhOptionsValues->m_dataOutputAllowedSet.insert(1);

  valIpMhOptionsValues->m_rawChainDataInputFileName    = ".";
  valIpMhOptionsValues->m_rawChainSize                 = 1048576;
  valIpMhOptionsValues->m_rawChainGenerateExtra        = false;
  valIpMhOptionsValues->m_rawChainDisplayPeriod        = 20000;
  valIpMhOptionsValues->m_rawChainMeasureRunTimes      = true;
  valIpMhOptionsValues->m_rawChainDataOutputFileName   = "outputData/file_val_ip_raw";
  valIpMhOptionsValues->m_rawChainDataOutputAllowedSet.insert(0);
  valIpMhOptionsValues->m_rawChainDataOutputAllowedSet.insert(1);
  valIpMhOptionsValues->m_rawChainComputeStats         = true;

  valIpMhOptionsValues->m_displayCandidates         = false;
  valIpMhOptionsValues->m_putOutOfBoundsInChain     = true;
  valIpMhOptionsValues->m_tkUseLocalHessian         = false;
  valIpMhOptionsValues->m_tkUseNewtonComponent      = true;
  valIpMhOptionsValues->m_drMaxNumExtraStages       = 1;
  valIpMhOptionsValues->m_drScalesForExtraStages.resize(1);
  valIpMhOptionsValues->m_drScalesForExtraStages[0] = 5.;
  valIpMhOptionsValues->m_amInitialNonAdaptInterval = 0;
  valIpMhOptionsValues->m_amAdaptInterval           = 100;
  valIpMhOptionsValues->m_amEta                     = 1.92;
  valIpMhOptionsValues->m_amEpsilon                 = 1.e-5;

  valIpMhOptionsValues->m_filteredChainGenerate             = true;
  valIpMhOptionsValues->m_filteredChainDiscardedPortion     = 0.;
  valIpMhOptionsValues->m_filteredChainLag                  = 20;
  valIpMhOptionsValues->m_filteredChainDataOutputFileName   = ".";
  valIpMhOptionsValues->m_filteredChainDataOutputAllowedSet.insert(0);
  valIpMhOptionsValues->m_filteredChainDataOutputAllowedSet.insert(1);
  valIpMhOptionsValues->m_filteredChainComputeStats         = true;
#endif
  cycle.valIP().solveWithBayesMetropolisHastings(valIpMhOptionsValues,
                                                 tmpRealizer->unifiedSampleExpVector(),
                                                 valProposalCovMatrix);
  delete valProposalCovMatrix;
  delete valIpMhOptionsValues;

  // Forward problem: instantiate it (parameter rv = posterior rv of inverse problem; 
  // qoi rv is instantiated internally)
  qoiRoutine_Data<P_V,P_M,Q_V,Q_M> valQoiRoutine_Data;
  valQoiRoutine_Data.m_beta         = beta_prediction;
  valQoiRoutine_Data.m_criticalMass = criticalMass_prediction;
  valQoiRoutine_Data.m_criticalTime = criticalTime_prediction;

  QUESO::SfpOptionsValues* valFpOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  valFpOptionsValues = new QUESO::SfpOptionsValues();
  valFpOptionsValues->m_computeSolution      = true;
  valFpOptionsValues->m_computeCovariances   = true;
  valFpOptionsValues->m_computeCorrelations  = true;
  valFpOptionsValues->m_dataOutputFileName   = "outputData/tgaValOutput";
  valFpOptionsValues->m_dataOutputAllowedSet.insert(0);
  valFpOptionsValues->m_dataOutputAllowedSet.insert(1);
#endif
  cycle.instantiateValFP(valFpOptionsValues,
                         qoiRoutine<P_V,P_M,Q_V,Q_M>,
                         (void *) &valQoiRoutine_Data);

  // Forward problem: solve it, that is, set 'realizer' and 'cdf' of the qoi rv
  QUESO::McOptionsValues* valFpMcOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
#else
  QUESO::SsOptionsValues ssOptionsValues7;
  QUESO::SsOptionsValues ssOptionsValues8;

  ssOptionsValues7.m_initialDiscardedPortions.resize(1);
  ssOptionsValues7.m_initialDiscardedPortions[0] = 0.;
  ssOptionsValues7.m_kdeCompute                  = true;
  ssOptionsValues7.m_kdeNumEvalPositions         = 250;
  ssOptionsValues7.m_covMatrixCompute            = true;
  ssOptionsValues7.m_corrMatrixCompute           = true;

  ssOptionsValues8.m_initialDiscardedPortions.resize(1);
  ssOptionsValues8.m_initialDiscardedPortions[0] = 0.;
  ssOptionsValues8.m_autoCorrComputeViaDef       = false;
  ssOptionsValues8.m_autoCorrComputeViaFft       = true;
  ssOptionsValues8.m_autoCorrSecondLag           = 2;
  ssOptionsValues8.m_autoCorrLagSpacing          = 1;
  ssOptionsValues8.m_autoCorrNumLags             = 15;
  ssOptionsValues8.m_autoCorrDisplay             = true;
  ssOptionsValues8.m_autoCorrWrite               = true;
  ssOptionsValues8.m_kdeCompute                  = true;
  ssOptionsValues8.m_kdeNumEvalPositions         = 250;
  ssOptionsValues8.m_covMatrixCompute            = true;
  ssOptionsValues8.m_corrMatrixCompute           = true;

  valFpMcOptionsValues = new QUESO::McOptionsValues(&ssOptionsValues7,&ssOptionsValues8);
  valFpMcOptionsValues->m_dataOutputFileName   = "outputData/tgaValOutput";
  valFpMcOptionsValues->m_dataOutputAllowedSet.insert(0);
  valFpMcOptionsValues->m_dataOutputAllowedSet.insert(1);

  valFpMcOptionsValues->m_pseqDataOutputFileName   = ".";
  valFpMcOptionsValues->m_pseqDataOutputAllowedSet.insert(0);
  valFpMcOptionsValues->m_pseqDataOutputAllowedSet.insert(1);
  valFpMcOptionsValues->m_pseqComputeStats         = true;

  valFpMcOptionsValues->m_qseqDataInputFileName    = ".";
  valFpMcOptionsValues->m_qseqSize                 = 1048576;
  valFpMcOptionsValues->m_qseqDisplayPeriod        = 20000;
  valFpMcOptionsValues->m_qseqMeasureRunTimes      = true;
  valFpMcOptionsValues->m_qseqDataOutputFileName   = "outputData/file_val_fp_qoi2";
  valFpMcOptionsValues->m_qseqDataOutputAllowedSet.insert(0);
  valFpMcOptionsValues->m_qseqDataOutputAllowedSet.insert(1);
  valFpMcOptionsValues->m_qseqComputeStats         = true;
#endif
  cycle.valFP().solveWithMonteCarlo(valFpMcOptionsValues); // no extra user entities needed for Monte Carlo algorithm
  delete valFpMcOptionsValues;

  delete valFpOptionsValues;
  delete valIpOptionsValues;
  delete calFpOptionsValues;
  delete calIpOptionsValues;

  iRC = gettimeofday(&timevalNow, NULL);
  if (env.fullRank() == 0) {
    std::cout << "Ending 'validation stage' at "        << ctime(&timevalNow.tv_sec)
              << "Total 'validation stage' run time = " << timevalNow.tv_sec - timevalRef.tv_sec
              << " seconds\n"
              << std::endl;
  }

  //********************************************************
  // Task 4 of 5: comparison stage
  //********************************************************

  iRC = gettimeofday(&timevalRef, NULL);
  if (env.fullRank() == 0) {
    std::cout << "Beginning 'comparison stage' at " << ctime(&timevalRef.tv_sec)
              << std::endl;
  }

  uqAppl_LocalComparisonStage(cycle);
  if (env.numSubEnvironments() > 1) {
    uqAppl_UnifiedComparisonStage(cycle);
  }

  iRC = gettimeofday(&timevalNow, NULL);
  if (env.fullRank() == 0) {
    std::cout << "Ending 'comparison stage' at "        << ctime(&timevalNow.tv_sec)
              << "Total 'comparison stage' run time = " << timevalNow.tv_sec - timevalRef.tv_sec
              << " seconds\n"
              << std::endl;
  }

  //******************************************************
  // Task 5 of 5: release memory before leaving routine.
  //******************************************************

  if (env.fullRank() == 0) {
    std::cout << "Finishing run of 'uqTgaExample' example"
              << std::endl;
  }

  return;
}

//********************************************************
// The 'local comparison stage' of the driving routine "uqAppl()"
//********************************************************
template<class P_V,class P_M,class Q_V,class Q_M>
void 
uqAppl_LocalComparisonStage(QUESO::ValidationCycle<P_V,P_M,Q_V,Q_M>& cycle)
{
  if (cycle.calFP().computeSolutionFlag() &&
      cycle.valFP().computeSolutionFlag()) {
  }

  return;
}

//********************************************************
// The 'unified comparison stage' of the driving routine "uqAppl()"
//********************************************************
template<class P_V,class P_M,class Q_V,class Q_M>
void 
uqAppl_UnifiedComparisonStage(QUESO::ValidationCycle<P_V,P_M,Q_V,Q_M>& cycle)
{
  if (cycle.calFP().computeSolutionFlag() &&
      cycle.valFP().computeSolutionFlag()) {
  }

  return;
}
#endif // EX_TGA_VALIDATION_CYCLE_APPL_H


==> exTgaValidationCycle_gsl.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * Brief description of this file:
 */
/* This is an example of how to define and run a PECOS validation cycle for a
 * thermogravimetric analysis (TGA) model
 * using QUESO classes and algorithms. The code itself is in the templated
 * routine 'uqAppl(*env)'. This routine is called right after the initialization
 * of the MPI environment and of the QUESO environment and is available in
 * file 'exTgaValidationCycle_gsl.C'.
 *
 * It is easier to understand this example after undertanding three other simpler
 * examples:
 * (1) examples/simpleStatisticalInverseProblem/src/example_main.C
 * (2) examples/simpleStatisticalForwardProblem/src/simple_sfp_example_main.C
 * (3) examples/gravity/src/gravity_main.C
 *
 * Example (1) focuses on the templated class StatisticalInverseProblem<P_V,P_M>.
 * Example (2) focuses on the templated class StatisticalForwardProblem<P_V,P_M,Q_V,Q_M>.
 * Example (3) focuses on both classes, since it uses the solution of the inverse problem
 * as input to the forward problem.
 *
 * This example with TGA uses both statistical problem templated classes, twice each in
 * fact, but it also:
 * - uses the templated class ValidationCycle<P_V,P_M,Q_V,Q_M>,
 * - reads experimental data from files in order to compute the likelihood function
 *   at candidate parameter vectors generated by the Metropolis-Hastings algorithm, and
 * - compares the qoi cdfs computed from the two statistical forward problems at
 *   the prediction scenario.
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#include <exTgaValidationCycle_appl.h>
#include <queso/GslMatrix.h>
#include <queso/EnvironmentOptions.h>

int main(int argc, char* argv[])
{
  //************************************************
  // Initialize environment
  //************************************************
#ifdef QUESO_HAS_MPI
  MPI_Init(&argc,&argv);
#endif

  QUESO::EnvOptionsValues* envOptionsValues = NULL;
#ifdef UQ_EXAMPLES_USES_QUESO_INPUT_FILE
  UQ_FATAL_TEST_MACRO(argc != 2,
                      QUESO::UQ_UNAVAILABLE_RANK,
                      "main()",
                      "input file must be specified in command line as argv[1], just after executable argv[0]");
#ifdef QUESO_HAS_MPI
  QUESO::FullEnvironment* env = new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",envOptionsValues);
#else
  QUESO::FullEnvironment* env = new QUESO::FullEnvironment(argv[1],"",envOptionsValues);
#endif

#else
  envOptionsValues = new QUESO::EnvOptionsValues();
  envOptionsValues->m_subDisplayFileName   = "outputData/display";
  envOptionsValues->m_subDisplayAllowedSet.insert(0);
  envOptionsValues->m_subDisplayAllowedSet.insert(1);
  envOptionsValues->m_displayVerbosity     = 2;
  envOptionsValues->m_seed                 = 0;

#ifdef QUESO_HAS_MPI
  QUESO::FullEnvironment* env = new QUESO::FullEnvironment(MPI_COMM_WORLD,"","",envOptionsValues);
#else
  QUESO::FullEnvironment* env = new QUESO::FullEnvironment("","",envOptionsValues);
#endif
#endif

  //************************************************
  // Run application
  //************************************************
  uqAppl<QUESO::GslVector, // type for parameter vectors
         QUESO::GslMatrix, // type for parameter matrices
         QUESO::GslVector, // type for qoi vectors
         QUESO::GslMatrix  // type for qoi matrices
        >(*env);

  //************************************************
  // Finalize environment
  //************************************************
  delete env;
  delete envOptionsValues;
#ifdef QUESO_HAS_MPI
  MPI_Finalize();
#endif
  return 0;
}


==> exTgaValidationCycle_likelihood.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#ifndef EX_TGA_VALIDATION_CYCLE_LIKELIHOOD_H
#define EX_TGA_VALIDATION_CYCLE_LIKELIHOOD_H

#include <queso/Environment.h>
#include <queso/Defines.h>
#include <gsl/gsl_errno.h>
#include <gsl/gsl_odeiv.h>
#include <cmath>

#define R_CONSTANT 8.314472

//********************************************************
// The ODE (state dot) function
//********************************************************
int func(double t, const double Mass[], double f[], void *info)
{
  double* params = (double *)info;
  double A    = params[0];
  double E    = params[1];
  double beta = params[2];

  f[0] = -A*Mass[0]*std::exp(-E/(R_CONSTANT*t))/beta;

  return GSL_SUCCESS;
}

//********************************************************
// The (user defined) data class that carries the data
// needed by the (user defined) likelihood routine
//********************************************************
template<class P_V, class P_M>
struct
likelihoodRoutine_Data
{
  likelihoodRoutine_Data(const QUESO::BaseEnvironment& env,
                              const char* inpName1,
                              const char* inpName2,
                              const char* inpName3);
 ~likelihoodRoutine_Data();

  double              m_beta1;
  double              m_variance1;
  std::vector<double> m_Te1; // temperatures
  std::vector<double> m_Me1; // relative masses

  double              m_beta2;
  double              m_variance2;
  std::vector<double> m_Te2; // temperatures
  std::vector<double> m_Me2; // relative masses

  double              m_beta3;
  double              m_variance3;
  std::vector<double> m_Te3; // temperatures
  std::vector<double> m_Me3; // relative masses

  const QUESO::BaseEnvironment* m_env;
};

template<class P_V, class P_M>
likelihoodRoutine_Data<P_V,P_M>::likelihoodRoutine_Data(
  const QUESO::BaseEnvironment& env,
  const char* inpName1,
  const char* inpName2,
  const char* inpName3)
  :
  m_beta1    (0.),
  m_variance1(0.),
  m_Te1      (0),
  m_Me1      (0),
  m_beta2    (0.),
  m_variance2(0.),
  m_Te2      (0),
  m_Me2      (0),
  m_beta3    (0.),
  m_variance3(0.),
  m_Te3      (0),
  m_Me3      (0),
  m_env      (&env)
{
  // Read experimental data
  if (inpName1) {
    m_Te1.resize(11,0.);
    m_Me1.resize(11,0.);

    // Open input file on experimental data
    FILE *inp;
    inp = fopen(inpName1,"r");

    // Read kinetic parameters and convert heating rate to K/s
    int aux1 = fscanf(inp,"%lf %lf",&m_beta1,&m_variance1);
    m_beta1 /= 60.;
  
    if(aux1) {}; // just to eliminate warnings

    unsigned int numObservations = 0;
    double tmpTe;
    double tmpMe;
    while (fscanf(inp,"%lf %lf",&tmpTe,&tmpMe) != EOF) {
      UQ_FATAL_TEST_MACRO((numObservations >= m_Te1.size()),
                          env.fullRank(),
                          "uqAppl(), in uqTgaEx4.h",
                          "input file 1 has too many observations");
      m_Te1[numObservations] = tmpTe;
      m_Me1[numObservations] = tmpMe;
      numObservations++;
    }
    UQ_FATAL_TEST_MACRO((numObservations != m_Te1.size()),
                        env.fullRank(),
                        "uqAppl(), in uqTgaEx4.h",
                        "input file 1 has a smaller number of observations than expected");

    // Close input file on experimental data
    fclose(inp);
  }

  // Read experimental data
  if (inpName2) {
    m_Te2.resize(11,0.);
    m_Me2.resize(11,0.);

    // Open input file on experimental data
    FILE *inp;
    inp = fopen(inpName2,"r");

    // Read kinetic parameters and convert heating rate to K/s
    int aux2 = fscanf(inp,"%lf %lf",&m_beta2,&m_variance2);
    m_beta2 /= 60.;
  
    if(aux2) {}; // just to eliminate warnings

    unsigned int numObservations = 0;
    double tmpTe;
    double tmpMe;
    while (fscanf(inp,"%lf %lf",&tmpTe,&tmpMe) != EOF) {
      UQ_FATAL_TEST_MACRO((numObservations >= m_Te2.size()),
                          env.fullRank(),
                          "uqAppl(), in uqTgaEx4.h",
                          "input file 2 has too many observations");
      m_Te2[numObservations] = tmpTe;
      m_Me2[numObservations] = tmpMe;
      numObservations++;
    }
    UQ_FATAL_TEST_MACRO((numObservations != m_Te2.size()),
                        env.fullRank(),
                        "uqAppl(), in uqTgaEx4.h",
                        "input file 2 has a smaller number of observations than expected");

    // Close input file on experimental data
    fclose(inp);
  }

  // Read experimental data
  if (inpName3) {
    m_Te3.resize(11,0.);
    m_Me3.resize(11,0.);

    // Open input file on experimental data
    FILE *inp;
    inp = fopen(inpName3,"r");

    // Read kinetic parameters and convert heating rate to K/s
    int aux3 = fscanf(inp,"%lf %lf",&m_beta3,&m_variance3);
    m_beta3 /= 60.;
    
    if(aux3) {}; // just to eliminate warnings
  
    unsigned int numObservations = 0;
    double tmpTe;
    double tmpMe;
    while (fscanf(inp,"%lf %lf",&tmpTe,&tmpMe) != EOF) {
      UQ_FATAL_TEST_MACRO((numObservations >= m_Te3.size()),
                          env.fullRank(),
                          "uqAppl(), in uqTgaEx4.h",
                          "input file 3 has too many observations");
      m_Te3[numObservations] = tmpTe;
      m_Me3[numObservations] = tmpMe;
      numObservations++;
    }
    UQ_FATAL_TEST_MACRO((numObservations != m_Te3.size()),
                        env.fullRank(),
                        "uqAppl(), in uqTgaEx4.h",
                        "input file 3 has a smaller number of observations than expected");

    // Close input file on experimental data
    fclose(inp);
    
    
  }
}

template<class P_V, class P_M>
likelihoodRoutine_Data<P_V,P_M>::~likelihoodRoutine_Data()
{
}

//********************************************************
// The actual (user defined) likelihood routine
//********************************************************
template<class P_V,class P_M>
double
likelihoodRoutine(
  const P_V&  paramValues,
  const P_V*  paramDirection,
  const void* functionDataPtr,
  P_V*        gradVector,
  P_M*        hessianMatrix,
  P_V*        hessianEffect)
{
  double resultValue = 0.;

  const QUESO::BaseEnvironment& env = *(((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_env);

  env.subComm().Barrier();
  //env.syncPrintDebugMsg("Entering likelihoodRoutine()",1,env.fullComm());

  // Compute likelihood for scenario 1
  double betaTest = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_beta1;
  if (betaTest) {
    double A                       = paramValues[0];
    double E                       = paramValues[1];
    double beta                    = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_beta1;
    double variance                = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_variance1;
    const std::vector<double>& Te  = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_Te1;
    const std::vector<double>& Me  = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_Me1;
    std::vector<double> Mt(Me.size(),0.);

    double params[]={A,E,beta};
      	
    // integration
    const gsl_odeiv_step_type *T   = gsl_odeiv_step_rkf45; //rkf45; //gear1;
          gsl_odeiv_step      *s   = gsl_odeiv_step_alloc(T,1);
          gsl_odeiv_control   *c   = gsl_odeiv_control_y_new(1e-6,0.0);
          gsl_odeiv_evolve    *e   = gsl_odeiv_evolve_alloc(1);
          gsl_odeiv_system     sys = {func, NULL, 1, (void *)params}; 

    double t = 0.1, t_final = 1900.;
    double h = 1e-3;
    double Mass[1];
    Mass[0]=1.;
  
    unsigned int i = 0;
    double t_old = 0.;
    double M_old[1];
    M_old[0]=1.;
	
    double misfit=0.;
    //unsigned int loopSize = 0;
    while ((t < t_final) && (i < Me.size())) {
      int status = gsl_odeiv_evolve_apply(e, c, s, &sys, &t, t_final, &h, Mass);
      UQ_FATAL_TEST_MACRO((status != GSL_SUCCESS),
                          paramValues.env().fullRank(),
                          "likelihoodRoutine()",
                          "gsl_odeiv_evolve_apply() failed");
      //printf("t = %6.1lf, mass = %10.4lf\n",t,Mass[0]);
      //loopSize++;
		
      while ( (i < Me.size()) && (t_old <= Te[i]) && (Te[i] <= t) ) {
        Mt[i] = (Te[i]-t_old)*(Mass[0]-M_old[0])/(t-t_old) + M_old[0];
        misfit += (Me[i]-Mt[i])*(Me[i]-Mt[i]);
        //printf("%i %lf %lf %lf %lf\n",i,Te[i],Me[i],Mt[i],misfit);
        i++;
      }
		
      t_old=t;
      M_old[0]=Mass[0];
    }
    resultValue += misfit/variance;
	
    //printf("loopSize = %d\n",loopSize);
    if ((paramValues.env().displayVerbosity() >= 10) && (paramValues.env().fullRank() == 0)) {
      printf("In likelihoodRoutine(), A = %g, E = %g, beta = %.3lf: misfit = %lf, likelihood = %lf.\n",A,E,beta,misfit,resultValue);
    }

    gsl_odeiv_evolve_free (e);
    gsl_odeiv_control_free(c);
    gsl_odeiv_step_free   (s);
  }

  // Compute likelihood for scenario 2
  betaTest = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_beta2;
  if (betaTest > 0.) {
    double A                       = paramValues[0];
    double E                       = paramValues[1];
    double beta                    = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_beta2;
    double variance                = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_variance2;
    const std::vector<double>& Te  = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_Te2;
    const std::vector<double>& Me  = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_Me2;
    std::vector<double> Mt(Me.size(),0.);

    double params[]={A,E,beta};
      	
    // integration
    const gsl_odeiv_step_type *T   = gsl_odeiv_step_rkf45; //rkf45; //gear1;
          gsl_odeiv_step      *s   = gsl_odeiv_step_alloc(T,1);
          gsl_odeiv_control   *c   = gsl_odeiv_control_y_new(1e-6,0.0);
          gsl_odeiv_evolve    *e   = gsl_odeiv_evolve_alloc(1);
          gsl_odeiv_system     sys = {func, NULL, 1, (void *)params}; 

    double t = 0.1, t_final = 1900.;
    double h = 1e-3;
    double Mass[1];
    Mass[0]=1.;
  
    unsigned int i = 0;
    double t_old = 0.;
    double M_old[1];
    M_old[0]=1.;
	
    double misfit=0.;
    //unsigned int loopSize = 0;
    while ((t < t_final) && (i < Me.size())) {
      int status = gsl_odeiv_evolve_apply(e, c, s, &sys, &t, t_final, &h, Mass);
      UQ_FATAL_TEST_MACRO((status != GSL_SUCCESS),
                          paramValues.env().fullRank(),
                          "likelihoodRoutine()",
                          "gsl_odeiv_evolve_apply() failed");
      //printf("t = %6.1lf, mass = %10.4lf\n",t,Mass[0]);
      //loopSize++;
		
      while ( (i < Me.size()) && (t_old <= Te[i]) && (Te[i] <= t) ) {
        Mt[i] = (Te[i]-t_old)*(Mass[0]-M_old[0])/(t-t_old) + M_old[0];
        misfit += (Me[i]-Mt[i])*(Me[i]-Mt[i]);
        //printf("%i %lf %lf %lf %lf\n",i,Te[i],Me[i],Mt[i],misfit);
        i++;
      }
		
      t_old=t;
      M_old[0]=Mass[0];
    }
    resultValue += misfit/variance;
	
    //printf("loopSize = %d\n",loopSize);
    if ((paramValues.env().displayVerbosity() >= 10) && (paramValues.env().fullRank() == 0)) {
      printf("In likelihoodRoutine(), A = %g, E = %g, beta = %.3lf: misfit = %lf, likelihood = %lf.\n",A,E,beta,misfit,resultValue);
    }

    gsl_odeiv_evolve_free (e);
    gsl_odeiv_control_free(c);
    gsl_odeiv_step_free   (s);
  }

  // Compute likelihood for scenario 3
  betaTest = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_beta3;
  if (betaTest > 0.) {
    double A                       = paramValues[0];
    double E                       = paramValues[1];
    double beta                    = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_beta3;
    double variance                = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_variance3;
    const std::vector<double>& Te  = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_Te3;
    const std::vector<double>& Me  = ((likelihoodRoutine_Data<P_V,P_M> *) functionDataPtr)->m_Me3;
    std::vector<double> Mt(Me.size(),0.);

    double params[]={A,E,beta};
      	
    // integration
    const gsl_odeiv_step_type *T   = gsl_odeiv_step_rkf45; //rkf45; //gear1;
          gsl_odeiv_step      *s   = gsl_odeiv_step_alloc(T,1);
          gsl_odeiv_control   *c   = gsl_odeiv_control_y_new(1e-6,0.0);
          gsl_odeiv_evolve    *e   = gsl_odeiv_evolve_alloc(1);
          gsl_odeiv_system     sys = {func, NULL, 1, (void *)params}; 

    double t = 0.1, t_final = 1900.;
    double h = 1e-3;
    double Mass[1];
    Mass[0]=1.;
  
    unsigned int i = 0;
    double t_old = 0.;
    double M_old[1];
    M_old[0]=1.;
	
    double misfit=0.;
    //unsigned int loopSize = 0;
    while ((t < t_final) && (i < Me.size())) {
      int status = gsl_odeiv_evolve_apply(e, c, s, &sys, &t, t_final, &h, Mass);
      UQ_FATAL_TEST_MACRO((status != GSL_SUCCESS),
                          paramValues.env().fullRank(),
                          "likelihoodRoutine()",
                          "gsl_odeiv_evolve_apply() failed");
      //printf("t = %6.1lf, mass = %10.4lf\n",t,Mass[0]);
      //loopSize++;
		
      while ( (i < Me.size()) && (t_old <= Te[i]) && (Te[i] <= t) ) {
        Mt[i] = (Te[i]-t_old)*(Mass[0]-M_old[0])/(t-t_old) + M_old[0];
        misfit += (Me[i]-Mt[i])*(Me[i]-Mt[i]);
        //printf("%i %lf %lf %lf %lf\n",i,Te[i],Me[i],Mt[i],misfit);
        i++;
      }
		
      t_old=t;
      M_old[0]=Mass[0];
    }
    resultValue += misfit/variance;
	
    //printf("loopSize = %d\n",loopSize);
    if ((paramValues.env().displayVerbosity() >= 10) && (paramValues.env().fullRank() == 0)) {
      printf("In likelihoodRoutine(), A = %g, E = %g, beta = %.3lf: misfit = %lf, likelihood = %lf.\n",A,E,beta,misfit,resultValue);
    }

    gsl_odeiv_evolve_free (e);
    gsl_odeiv_control_free(c);
    gsl_odeiv_step_free   (s);
  }

  env.subComm().Barrier();
  //env.syncPrintDebugMsg("Leaving likelihoodRoutine()",1,env.fullComm());

  return -.5*resultValue;
}

#endif // EX_TGA_VALIDATION_CYCLE_LIKELIHOOD_H


==> exTgaValidationCycle_qoi.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#ifndef EX_TGA_VALIDATION_CYCLE_QOI_H
#define EX_TGA_VALIDATION_CYCLE_QOI_H

#include <queso/Defines.h>
#include <queso/DistArray.h>
#include <gsl/gsl_odeiv.h>

//********************************************************
// The (user defined) data class that carries the data
// needed by the (user defined) qoi routine
//********************************************************
template<class P_V,class P_M,class Q_V, class Q_M>
struct
qoiRoutine_Data
{
  double m_beta;
  double m_criticalMass;
  double m_criticalTime;
};

// The actual (user defined) qoi routine
template<class P_V,class P_M,class Q_V,class Q_M>
void qoiRoutine(const P_V&                    paramValues,
                const P_V*                    paramDirection,
                const void*                   functionDataPtr,
                      Q_V&                    qoiValues,
                      QUESO::DistArray<P_V*>* gradVectors,
                      QUESO::DistArray<P_M*>* hessianMatrices,
                      QUESO::DistArray<P_V*>* hessianEffects)
{
  double A             = paramValues[0];
  double E             = paramValues[1];
  double beta          = ((qoiRoutine_Data<P_V,P_M,Q_V,Q_M> *) functionDataPtr)->m_beta;
  double criticalMass  = ((qoiRoutine_Data<P_V,P_M,Q_V,Q_M> *) functionDataPtr)->m_criticalMass;
  double criticalTime  = ((qoiRoutine_Data<P_V,P_M,Q_V,Q_M> *) functionDataPtr)->m_criticalTime;

  double params[]={A,E,beta};
      	
  // integration
  const gsl_odeiv_step_type *T   = gsl_odeiv_step_rkf45; //rkf45; //gear1;
        gsl_odeiv_step      *s   = gsl_odeiv_step_alloc(T,1);
        gsl_odeiv_control   *c   = gsl_odeiv_control_y_new(1e-6,0.0);
        gsl_odeiv_evolve    *e   = gsl_odeiv_evolve_alloc(1);
        gsl_odeiv_system     sys = {func, NULL, 1, (void *)params}; 
	
  double temperature = 0.1;
  double h = 1e-3;
  double Mass[1];
  Mass[0]=1.;
  
  double temperature_old = 0.;
  double M_old[1];
  M_old[0]=1.;
	
  double crossingTemperature = 0.;
  //unsigned int loopSize = 0;
  while ((temperature < criticalTime*beta) &&
         (Mass[0]     > criticalMass     )) {
    int status = gsl_odeiv_evolve_apply(e, c, s, &sys, &temperature, criticalTime*beta, &h, Mass);
    UQ_FATAL_TEST_MACRO((status != GSL_SUCCESS),
                        paramValues.env().fullRank(),
                        "qoiRoutine()",
                        "gsl_odeiv_evolve_apply() failed");
    //printf("t = %6.1lf, mass = %10.4lf\n",t,Mass[0]);
    //loopSize++;

    if (Mass[0] <= criticalMass) {
      crossingTemperature = temperature_old + (temperature - temperature_old) * (M_old[0]-criticalMass)/(M_old[0]-Mass[0]);
    }
		
    temperature_old=temperature;
    M_old[0]=Mass[0];
  }

  if (criticalMass > 0.) qoiValues[0] = crossingTemperature/beta; // QoI = time to achieve critical mass
  if (criticalTime > 0.) qoiValues[0] = Mass[0];                  // QoI = mass fraction remaining at critical time
	
  //printf("loopSize = %d\n",loopSize);
  if ((paramValues.env().displayVerbosity() >= 3) && (paramValues.env().fullRank() == 0)) {
    printf("In qoiRoutine(), A = %g, E = %g, beta = %.3lf, criticalTime = %.3lf, criticalMass = %.3lf: qoi = %lf.\n",A,E,beta,criticalTime,criticalMass,qoiValues[0]);
  }

  gsl_odeiv_evolve_free (e);
  gsl_odeiv_control_free(c);
  gsl_odeiv_step_free   (s);

  return;
}

#endif // EX_TGA_VALIDATION_CYCLE_QOI_H


==> example_compute.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <example_compute.h>
#include <example_likelihood.h>
#include <queso/GenericScalarFunction.h>
#include <queso/GslMatrix.h>
#include <queso/UniformVectorRV.h>
#include <queso/StatisticalInverseProblem.h>

void compute(const QUESO::FullEnvironment& env) {
  // Step 1 of 5: Instantiate the parameter space
  QUESO::VectorSpace<QUESO::GslVector,QUESO::GslMatrix>
    paramSpace(env, "param_", 2, NULL);

  // Step 2 of 5: Instantiate the parameter domain
  QUESO::GslVector paramMins(paramSpace.zeroVector());
  paramMins.cwSet(-INFINITY);
  QUESO::GslVector paramMaxs(paramSpace.zeroVector());
  paramMaxs.cwSet( INFINITY);
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomain("param_",paramSpace,paramMins,paramMaxs);

  // Step 3 of 5: Instantiate the likelihood function object
  QUESO::GslVector meanVector(paramSpace.zeroVector());
  meanVector[0] = -1;
  meanVector[1] =  2;

  QUESO::GslMatrix covMatrix(paramSpace.zeroVector());
  covMatrix(0,0) = 4.; covMatrix(0,1) = 0.;
  covMatrix(1,0) = 0.; covMatrix(1,1) = 1.;

  likelihoodRoutine_DataType likelihoodRoutine_Data;
  likelihoodRoutine_Data.meanVector = &meanVector;
  likelihoodRoutine_Data.covMatrix  = &covMatrix;

  QUESO::GenericScalarFunction<QUESO::GslVector,QUESO::GslMatrix>
    likelihoodFunctionObj("like_",
                          paramDomain,
                          likelihoodRoutine,
                          (void *) &likelihoodRoutine_Data,
                          true); // routine computes [ln(function)]

  // Step 4 of 5: Instantiate the inverse problem
  QUESO::UniformVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRv("prior_", paramDomain);
  QUESO::GenericVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    postRv("post_", paramSpace);
  QUESO::StatisticalInverseProblem<QUESO::GslVector,QUESO::GslMatrix>
    ip("", NULL, priorRv, likelihoodFunctionObj, postRv);

  // Step 5 of 5: Solve the inverse problem
  QUESO::GslVector paramInitials(paramSpace.zeroVector());
  paramInitials[0] = 0.1;
  paramInitials[1] = -1.4;

  QUESO::GslMatrix proposalCovMatrix(paramSpace.zeroVector());
  proposalCovMatrix(0,0) = 8.; proposalCovMatrix(0,1) = 4.;
  proposalCovMatrix(1,0) = 4.; proposalCovMatrix(1,1) = 16.;

  ip.solveWithBayesMetropolisHastings(NULL,paramInitials, &proposalCovMatrix);

  return;
}


==> example_compute.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef EX_COMPUTE_H
#define EX_COMPUTE_H

#include <queso/Environment.h>

void compute(const QUESO::FullEnvironment& env);

#endif


==> example_likelihood.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <example_likelihood.h>

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect)
{
  // Logic just to avoid warnings from INTEL compiler
  const QUESO::GslVector* aux1 = paramDirection;
  if (aux1) {};
  aux1 = gradVector;
  aux1 = hessianEffect;
  QUESO::GslMatrix* aux2 = hessianMatrix;
  if (aux2) {};

  // Just checking: the user, at the application level, expects
  // vector 'paramValues' to have size 2.
  UQ_FATAL_TEST_MACRO(paramValues.sizeGlobal() != 2,
                      QUESO::UQ_UNAVAILABLE_RANK,
                      "likelihoodRoutine()",
                      "paramValues vector does not have size 2");

  // Actual code
  //
  // This code exemplifies multiple Metropolis-Hastings solvers, each calling this likelihood
  // routine. In this simple example, only node 0 in each subenvironment does the job even
  // though there might be more than one node per sub-environment. In a more realistic
  // situation, if the user is asking for multiple nodes per subenvironment, then the model
  // code in the likelihood routines might really demand more than one node. Here we use
  // 'env.subRank()' only. A realistic application might want to use either 'env.subComm()'
  // or 'env.subComm().Comm()'.

  double result = 0.;
  const QUESO::BaseEnvironment& env = paramValues.env();
  if (env.subRank() == 0) {
    const QUESO::GslVector& meanVector =
      *((likelihoodRoutine_DataType *) functionDataPtr)->meanVector;
    const QUESO::GslMatrix& covMatrix  =
      *((likelihoodRoutine_DataType *) functionDataPtr)->covMatrix;

    QUESO::GslVector diffVec(paramValues - meanVector);

    result= scalarProduct(diffVec,covMatrix.invertMultiply(diffVec));
  }
  else {
    // Do nothing;
  }

  return -.5*result;
}


==> example_likelihood.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef EX_LIKELIHOOD_H
#define EX_LIKELIHOOD_H

#include <queso/GslMatrix.h>

struct
likelihoodRoutine_DataType
{
  const QUESO::GslVector* meanVector;
  const QUESO::GslMatrix* covMatrix;
};

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect);

#endif


==> example_main.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <example_compute.h>

int main(int argc, char* argv[])
{
  // Initialize environment
#ifdef QUESO_HAS_MPI
  MPI_Init(&argc,&argv);

  UQ_FATAL_TEST_MACRO(argc != 2,
                      QUESO::UQ_UNAVAILABLE_RANK,
                      "main()",
                      "input file must be specified in command line as argv[1], just after executable argv[0]");

  QUESO::FullEnvironment* env =  new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",NULL);
#else
  QUESO::FullEnvironment* env =  new QUESO::FullEnvironment(argv[1],"",NULL);
#endif

  // Compute
  compute(*env);

  // Finalize environment
  delete env;
#ifdef QUESO_HAS_MPI
  MPI_Finalize();
#endif

  return 0;
}


==> gravity_compute.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

/*
 * This file is divided in two parts:
 * - the first one handles the statistical inverse problem (SIP) for estimating
 *   the magnitude 'g' of gravity acceleration; and
 * - the second part handles the statistical forward problem (SFP) for
 *   predicting the maximum distance traveled by a projectile.
 *
 * The SIP definition requires a user defined likelihood function; refer to
 * files 'gravity_likelihood.h' and 'gravity_likelihood.C'. The SFP definition
 * requires a user defined qoi function; refer to files 'gravity_qoi.h' and
 * 'gravity_qoi.C'.
 */

#include <cmath>
#include <sys/time.h>

#include <queso/GslMatrix.h>
#include <queso/GenericScalarFunction.h>
#include <queso/GenericVectorFunction.h>
#include <queso/GaussianVectorRV.h>
#include <queso/UniformVectorRV.h>
#include <queso/GenericVectorRV.h>
#include <queso/StatisticalInverseProblem.h>
#include <queso/StatisticalForwardProblem.h>

#include <gravity_compute.h>
#include <gravity_likelihood.h>
#include <gravity_qoi.h>

void computeGravityAndTraveledDistance(const QUESO::FullEnvironment& env) {
  struct timeval timevalNow;

  gettimeofday(&timevalNow, NULL);
  if (env.fullRank() == 0) {
    std::cout << "\nBeginning run of 'Gravity + Projectile motion' example at "
              << ctime(&timevalNow.tv_sec)
              << "\n my fullRank = "         << env.fullRank()
              << "\n my subEnvironmentId = " << env.subId()
              << "\n my subRank = "          << env.subRank()
              << "\n my interRank = "        << env.inter0Rank()
               << std::endl << std::endl;
  }

  // Just examples of possible calls
  if ((env.subDisplayFile()       ) &&
      (env.displayVerbosity() >= 2)) {
    *env.subDisplayFile() << "Beginning run of 'Gravity + Projectile motion' example at "
                          << ctime(&timevalNow.tv_sec)
                          << std::endl;
  }
  env.fullComm().Barrier();
  env.subComm().Barrier();  // Just an example of a possible call

  //================================================================
  // Statistical inverse problem (SIP): find posterior PDF for 'g'
  //================================================================
  gettimeofday(&timevalNow, NULL);
  if (env.fullRank() == 0) {
    std::cout << "Beginning 'SIP -> Gravity estimation' at "
              << ctime(&timevalNow.tv_sec)
              << std::endl;
  }

  //------------------------------------------------------
  // SIP Step 1 of 6: Instantiate the parameter space
  //------------------------------------------------------
  QUESO::VectorSpace<> paramSpace(env, "param_", 1, NULL);

  //------------------------------------------------------
  // SIP Step 2 of 6: Instantiate the parameter domain
  //------------------------------------------------------
  QUESO::GslVector paramMinValues(paramSpace.zeroVector());
  QUESO::GslVector paramMaxValues(paramSpace.zeroVector());

  paramMinValues[0] = 8.;
  paramMaxValues[0] = 11.;

  QUESO::BoxSubset<> paramDomain("param_", paramSpace, paramMinValues,
      paramMaxValues);

  //------------------------------------------------------
  // SIP Step 3 of 6: Instantiate the likelihood function
  // object to be used by QUESO.
  //------------------------------------------------------
  Likelihood<> lhood("like_", paramDomain);

  //------------------------------------------------------
  // SIP Step 4 of 6: Define the prior RV
  //------------------------------------------------------
  QUESO::UniformVectorRV<> priorRv("prior_", paramDomain);

  //------------------------------------------------------
  // SIP Step 5 of 6: Instantiate the inverse problem
  //------------------------------------------------------
  // Extra prefix before the default "rv_" prefix
  QUESO::GenericVectorRV<> postRv("post_", paramSpace);

  // No extra prefix before the default "ip_" prefix
  QUESO::StatisticalInverseProblem<> ip("", NULL, priorRv, lhood, postRv);

  //------------------------------------------------------
  // SIP Step 6 of 6: Solve the inverse problem, that is,
  // set the 'pdf' and the 'realizer' of the posterior RV
  //------------------------------------------------------

  QUESO::GslVector paramInitials(paramSpace.zeroVector());
  priorRv.realizer().realization(paramInitials);

  QUESO::GslMatrix proposalCovMatrix(paramSpace.zeroVector());
  proposalCovMatrix(0,0) = std::pow(std::abs(paramInitials[0]) / 20.0, 2.0);

  ip.solveWithBayesMetropolisHastings(NULL, paramInitials, &proposalCovMatrix);

  //================================================================
  // Statistical forward problem (SFP): find the max distance
  // traveled by an object in projectile motion; input pdf for 'g'
  // is the solution of the SIP above.
  //================================================================
  gettimeofday(&timevalNow, NULL);
  std::cout << "Beginning 'SFP -> Projectile motion' at "
            << ctime(&timevalNow.tv_sec)
            << std::endl;

  //------------------------------------------------------
  // SFP Step 1 of 6: Instantiate the parameter *and* qoi spaces.
  // SFP input RV = FIP posterior RV, so SFP parameter space
  // has been already defined.
  //------------------------------------------------------
  QUESO::VectorSpace<> qoiSpace(env, "qoi_", 1, NULL);

  //------------------------------------------------------
  // SFP Step 2 of 6: Instantiate the parameter domain
  //------------------------------------------------------

  // Not necessary because input RV of the SFP = output RV of SIP.
  // Thus, the parameter domain has been already defined.

  //------------------------------------------------------
  // SFP Step 3 of 6: Instantiate the qoi object
  // to be used by QUESO.
  //------------------------------------------------------
  Qoi<> qoi("qoi_", paramDomain, qoiSpace);

  //------------------------------------------------------
  // SFP Step 4 of 6: Define the input RV
  //------------------------------------------------------

  // Not necessary because input RV of SFP = output RV of SIP
  // (postRv).

  //------------------------------------------------------
  // SFP Step 5 of 6: Instantiate the forward problem
  //------------------------------------------------------
  QUESO::GenericVectorRV<> qoiRv("qoi_", qoiSpace);

  QUESO::StatisticalForwardProblem<> fp("", NULL, postRv, qoi, qoiRv);

  //------------------------------------------------------
  // SFP Step 6 of 6: Solve the forward problem
  //------------------------------------------------------
  std::cout << "Solving the SFP with Monte Carlo"
            << std::endl << std::endl;
  fp.solveWithMonteCarlo(NULL);

  gettimeofday(&timevalNow, NULL);
  if ((env.subDisplayFile()       ) &&
      (env.displayVerbosity() >= 2)) {
    *env.subDisplayFile() << "Ending run of 'Gravity + Projectile motion' example at "
                          << ctime(&timevalNow.tv_sec)
                          << std::endl;
  }
  if (env.fullRank() == 0) {
    std::cout << "Ending run of 'Gravity + Projectile motion' example at "
              << ctime(&timevalNow.tv_sec)
              << std::endl;
  }
}


==> gravity_compute.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

/*
 * Brief description of this file:
 *
 * This is the header file for 'gravity_compute.C'.
 */

#ifndef EX_COMPUTE_H
#define EX_COMPUTE_H

#include <queso/Environment.h>

void computeGravityAndTraveledDistance(const QUESO::FullEnvironment& env);

#endif


==> gravity_likelihood.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <cmath>

#include <queso/GenericScalarFunction.h>
#include <queso/GslVector.h>
#include <queso/GslMatrix.h>
#include <queso/UniformVectorRV.h>
#include <queso/StatisticalInverseProblem.h>
#include <queso/ScalarFunction.h>
#include <queso/VectorSet.h>

#include <gravity_likelihood.h>

template<class V, class M>
Likelihood<V, M>::Likelihood(const char * prefix,
    const QUESO::VectorSet<V, M> & domain)
  : QUESO::BaseScalarFunction<V, M>(prefix, domain),
    m_heights(0),
    m_times(0),
    m_stdDevs(0)
{
  // Data available in /inputData/data02.dat
  double const heights[] = {10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110,
                            120, 130, 140};

  double const times  [] = {1.41, 2.14, 2.49, 2.87, 3.22, 3.49, 3.81, 4.07,
                            4.32, 4.47, 4.75, 4.99, 5.16, 5.26};

  double const stdDevs[] = {0.020, 0.120, 0.020, 0.010, 0.030, 0.010, 0.030,
                            0.030, 0.030, 0.050, 0.010, 0.040, 0.010, 0.09};

  std::size_t const n = sizeof(heights) / sizeof(*heights);
  m_heights.assign(heights, heights + n);
  m_times.assign(times, times + n);
  m_stdDevs.assign(stdDevs, stdDevs + n);
}

template<class V, class M>
Likelihood<V, M>::~Likelihood()
{
  // Deconstruct here
}

template<class V, class M>
double
Likelihood<V, M>::lnValue(const V & domainVector, const V * domainDirection,
    V * gradVector, M * hessianMatrix, V * hessianEffect) const
{
  double g = domainVector[0];

  double misfitValue = 0.0;
  for (unsigned int i = 0; i < m_heights.size(); ++i) {
    double modelTime = std::sqrt(2.0 * m_heights[i] / g);
    double ratio = (modelTime - m_times[i]) / m_stdDevs[i];
    misfitValue += ratio * ratio;
  }

  return -0.5 * misfitValue;
}

template<class V, class M>
double
Likelihood<V, M>::actualValue(const V & domainVector,
    const V * domainDirection, V * gradVector, M * hessianMatrix,
    V * hessianEffect) const
{
  return std::exp(this->lnValue(domainVector, domainDirection, gradVector,
        hessianMatrix, hessianEffect));
}

template class Likelihood<QUESO::GslVector, QUESO::GslMatrix>;


==> gravity_likelihood.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef QUESO_EXAMPLE_GRAVITY_LIKELIHOOD_H
#define QUESO_EXAMPLE_GRAVITY_LIKELIHOOD_H

#include <queso/ScalarFunction.h>
#include <queso/GslMatrix.h>

template<class V = QUESO::GslVector, class M = QUESO::GslMatrix>
class Likelihood : public QUESO::BaseScalarFunction<V, M>
{
public:
  Likelihood(const char * prefix, const QUESO::VectorSet<V, M> & domain);
  virtual ~Likelihood();
  virtual double lnValue(const V & domainVector, const V * domainDirection,
      V * gradVector, M * hessianMatrix, V * hessianEffect) const;
  virtual double actualValue(const V & domainVector, const V * domainDirection,
      V * gradVector, M * hessianMatrix, V * hessianEffect) const;

private:
  std::vector<double> m_heights; // heights
  std::vector<double> m_times;   // times
  std::vector<double> m_stdDevs; // uncertainties in time measurements
};

#endif


==> gravity_main.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

 /*------------------------------------------------------------------
 * Brief description of this file:
 *
 * This is an example of how to use QUESO classes and algorithms in order to define and solve
 * a statistical inverse problem (SIP) and/or a statistical forward problem (SFP).
 * The SIP consists on calibrating the magnitude 'g' of acceleration gravity using
 * measurements of the time that it takes for an object in free fall to reach the ground from
 * a given height and zero initial velocity. The solution of the SIP is the posterior
 * probability density function (PDF) of 'g'.
 * The SFP consists of calculating the maximum distance traveled by an object in projectile
 * motion. The posterior PDF of 'g' from the SIP might be used as input to the SFP.
 *
 * The code consists of 7 files:
 * - 'gravity_main.C' (this file)
 * - 'gravity_compute.C' (the driving application code)
 * - 'gravity_compute.h'
 * - 'gravity_likelihood.C' (necessary for the SIP)
 * - 'gravity_likelihood.h'
 * - 'gravity_qoi.C' (necessary for the SFP)
 * - 'gravity_qoi.h'
 *-----------------------------------------------------------------*/

#include <gravity_compute.h>

int main(int argc, char* argv[])
{
  // Initialize QUESO environment
#ifdef QUESO_HAS_MPI
  MPI_Init(&argc,&argv);
  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",NULL);
#else
  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(argv[1],"",NULL);
#endif

  // Call application
  computeGravityAndTraveledDistance(*env);

  // Finalize QUESO environment
  delete env;
#ifdef QUESO_HAS_MPI
  MPI_Finalize();
#endif

  return 0;
}


==> gravity_qoi.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

/*
 * Brief description of this file:
 *
 * This file contains the code for the user defined qoi routine.
 */

#include <cmath>

#include <queso/GslVector.h>
#include <queso/GslMatrix.h>
#include <gravity_qoi.h>

template<class P_V, class P_M, class Q_V, class Q_M>
Qoi<P_V, P_M, Q_V, Q_M>::Qoi(const char * prefix,
    const QUESO::VectorSet<P_V, P_M> & domainSet,
    const QUESO::VectorSet<Q_V, Q_M> & imageSet)
  : QUESO::BaseVectorFunction<P_V, P_M, Q_V, Q_M>(prefix, domainSet, imageSet),
    m_angle(M_PI / 4.0),
    m_initialVelocity(5.0),
    m_initialHeight(0.0)
{
}

template<class P_V, class P_M, class Q_V, class Q_M>
Qoi<P_V, P_M, Q_V, Q_M>::~Qoi()
{
  // Deconstruct here
}

template<class P_V, class P_M, class Q_V, class Q_M>
void
Qoi<P_V, P_M, Q_V, Q_M>::compute(const P_V & domainVector,
    const P_V * domainDirection,
    Q_V & imageVector, QUESO::DistArray<P_V *> * gradVectors,
    QUESO::DistArray<P_M *> * hessianMatrices,
    QUESO::DistArray<P_V *> * hessianEffects) const
{
  if (domainVector.sizeLocal() != 1) {
    queso_error_msg("domainVector does not have size 1");
  }
  if (imageVector.sizeLocal() != 1) {
    queso_error_msg("imageVector does not have size 1");
  }

  double g = domainVector[0];  // Sample of the RV 'gravity acceleration'
  double distanceTraveled = 0.0;
  double aux = m_initialVelocity * std::sin(m_angle);
  distanceTraveled = (m_initialVelocity * std::cos(m_angle) / g) *
    (aux + std::sqrt(std::pow(aux, 2) + 2.0 * g * m_initialHeight));

  imageVector[0] = distanceTraveled;
}

template class Qoi<QUESO::GslVector, QUESO::GslMatrix, QUESO::GslVector,
                   QUESO::GslMatrix>;


==> gravity_qoi.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

/*
 * Brief description of this file:
 *
 * This is the header file from gravity_qoi.C.
 */

#ifndef QUESO_EXAMPLE_GRAVITY_QOI_H
#define QUESO_EXAMPLE_GRAVITY_QOI_H

#include <queso/VectorFunction.h>
#include <queso/DistArray.h>

template<class P_V = QUESO::GslVector, class P_M = QUESO::GslMatrix,
         class Q_V = QUESO::GslVector, class Q_M = QUESO::GslMatrix>
class Qoi : public QUESO::BaseVectorFunction<P_V, P_M, Q_V, Q_M>
{
public:
  Qoi(const char * prefix, const QUESO::VectorSet<P_V, P_M> & domainSet,
      const QUESO::VectorSet<Q_V, Q_M> & imageSet);
  virtual ~Qoi();
  virtual void compute(const P_V & domainVector, const P_V * domainDirection,
      Q_V & imageVector, QUESO::DistArray<P_V *> * gradVectors,
      QUESO::DistArray<P_M *> * hessianMatrices,
      QUESO::DistArray<P_V *> * hessianEffects) const;

  void setAngle(double angle);
  void setInitialVelocity(double velocity);
  void setInitialHeight(double height);

private:
  double m_angle;
  double m_initialVelocity;
  double m_initialHeight;
};

#endif


==> hys_example_compute.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file:
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#include <example_compute.h>
#include <example_likelihood.h>
#include <queso/GslMatrix.h>
#include <queso/StatisticalInverseProblem.h>
#include <queso/ConcatenationSubset.h>
#include <queso/ConcatenatedVectorRV.h>
#include <queso/GenericScalarFunction.h>
#include <queso/UniformVectorRV.h>
#include <sys/time.h>
#include <example_hyst.h>

void compute(const QUESO::FullEnvironment& env) {

  struct timeval timevalNow;
  gettimeofday(&timevalNow, NULL);
  std::cout << std::endl << "Beginning run of 'Hysteretic' example at "
            << ctime(&timevalNow.tv_sec);

  //------------------------------------------------------
  // Step 1 of 5: Instantiate the parameter space
  //------------------------------------------------------
  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix>
    paramSpaceA(env, "paramA_", 1, NULL);
  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix>
    paramSpaceB(env, "paramB_", 14, NULL);
  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix>
    paramSpace (env, "param_", 15, NULL);

  //------------------------------------------------------
  // Step 2 of 5: Instantiate the parameter domain
  //------------------------------------------------------
  QUESO::GslVector paramMinsA(paramSpaceA.zeroVector());
  paramMinsA.cwSet(0);
  QUESO::GslVector paramMaxsA(paramSpaceA.zeroVector());
  paramMaxsA.cwSet(5);
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomainA("paramA_",paramSpaceA,paramMinsA,paramMaxsA);

  QUESO::GslVector paramMinsB(paramSpaceB.zeroVector());
  paramMinsB.cwSet(-INFINITY);
  QUESO::GslVector paramMaxsB(paramSpaceB.zeroVector());
  paramMaxsB.cwSet( INFINITY);
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomainB("paramB_",paramSpaceB,paramMinsB,paramMaxsB);

  QUESO::ConcatenationSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomain("",paramSpace,paramDomainA,paramDomainB);

  //------------------------------------------------------
  // Step 3 of 5: Instantiate the likelihood function object
  //------------------------------------------------------
  std::cout << "\tInstantiating the Likelihood; calling internally the hysteretic model"
	    << std::endl;

  likelihoodRoutine_DataType likelihoodRoutine_Data;
  likelihoodRoutine_Data.floor.resize(4,NULL);
  unsigned int numTimeSteps = 401;
  for (unsigned int i = 0; i < 4; ++i) {
    likelihoodRoutine_Data.floor[i] = new std::vector<double>(numTimeSteps,0.);
  }
  likelihoodRoutine_Data.accel.resize(numTimeSteps,0.);
  FILE *inp;
  inp = fopen("an.txt","r");
  unsigned int numObservations = 0;
  double tmpA;
  while (fscanf(inp,"%lf",&tmpA) != EOF) {
    likelihoodRoutine_Data.accel[numObservations] = tmpA;
    numObservations++;
  }

  numObservations=0;
  FILE *inp1_1;
  inp1_1=fopen("measured_data1_1.txt","r");
  while (fscanf(inp1_1,"%lf",&tmpA) != EOF) {
    (*likelihoodRoutine_Data.floor[0])[numObservations]=tmpA;
     numObservations++;
  }

  numObservations=0;
  FILE *inp1_2;
  inp1_2=fopen("measured_data1_2.txt","r");
  while (fscanf(inp1_2,"%lf",&tmpA) != EOF) {
    (*likelihoodRoutine_Data.floor[1])[numObservations]=tmpA;
    numObservations++;
  }

  numObservations=0;
  FILE *inp1_3;
  inp1_3=fopen("measured_data1_3.txt","r");
  while (fscanf(inp1_3,"%lf",&tmpA) != EOF) {
    (*likelihoodRoutine_Data.floor[2])[numObservations]=tmpA;
    numObservations++;
  }

  numObservations=0;
  FILE *inp1_4;
  inp1_4=fopen("measured_data1_4.txt","r");
  while (fscanf(inp1_4,"%lf",&tmpA) != EOF) {
    (*likelihoodRoutine_Data.floor[3])[numObservations]=tmpA;
    numObservations++;
  }

  QUESO::GenericScalarFunction<QUESO::GslVector,QUESO::GslMatrix>
    likelihoodFunctionObj("like_",
                          paramDomain,
                          likelihoodRoutine,
                          (void *) &likelihoodRoutine_Data,
                          true); // routine computes [ln(function)]

  //------------------------------------------------------
  // Step 4 of 5: Instantiate the inverse problem
  //------------------------------------------------------
  std::cout << "\tInstantiating the SIP" << std::endl;

  QUESO::UniformVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRvA("priorA_", paramDomainA);

  QUESO::GslVector meanVec(paramSpaceB.zeroVector());
  QUESO::GslVector diagVec(paramSpaceB.zeroVector());

  diagVec.cwSet(0.6*0.6);

  QUESO::GslMatrix covMatrix(diagVec);

  QUESO::GaussianVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRvB("priorB_", paramDomainB,meanVec,covMatrix);

  QUESO::ConcatenatedVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRv("prior_", priorRvA, priorRvB, paramDomain);

  QUESO::GenericVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    postRv("post_", paramSpace);

  QUESO::StatisticalInverseProblem<QUESO::GslVector,QUESO::GslMatrix>
    ip("", NULL, priorRv, likelihoodFunctionObj, postRv);

  //------------------------------------------------------
  // Step 5 of 5: Solve the inverse problem
  //------------------------------------------------------
  std::cout << "\tSolving the SIP with Multilevel method" << std::endl;

  ip.solveWithBayesMLSampling();

  gettimeofday(&timevalNow, NULL);
  std::cout << "Ending run of 'Hysteretic' example at "
              << ctime(&timevalNow.tv_sec) << std::endl;
  return;
}

//------------------------------------------------------
//------------------------------------------------------
//------------------------------------------------------
void debug_hyst(const QUESO::FullEnvironment& env) {
  unsigned int numFloors = 4;
  unsigned int numTimeSteps = 401;

  std::vector<double> accel(numTimeSteps,0.);
  FILE *inp;
  inp = fopen("an.txt","r");
  unsigned int numObservations = 0;
  double tmpA;
  while (fscanf(inp,"%lf",&tmpA) != EOF) {
    UQ_FATAL_TEST_MACRO((numObservations >= accel.size()),
                        env.fullRank(),
                        "debug_hyst()",
                        "input file has too many lines");
    accel[numObservations] = tmpA;
    numObservations++;
  }
  UQ_FATAL_TEST_MACRO((numObservations != accel.size()),
                      env.fullRank(),
                      "debug_hyst()",
                      "input file has a smaller number of observations than expected");

  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix> floorSpace(env, "floor_", numFloors, NULL);

  QUESO::GslVector kVec(floorSpace.zeroVector());
  kVec[0] = 2.20e+7;
  kVec[1] = 2.00e+7;
  kVec[2] = 1.70e+7;
  kVec[3] = 1.45e+7;

  QUESO::GslVector rVec(floorSpace.zeroVector());
  rVec[0] = 0.1;
  rVec[1] = 0.1;
  rVec[2] = 0.1;
  rVec[3] = 0.1;

  QUESO::GslVector uVec(floorSpace.zeroVector());
  uVec[0] = 0.008;
  uVec[1] = 0.008;
  uVec[2] = 0.007;
  uVec[3] = 0.007;

  double rho   = 7.959e-1 ;//0.1976;
  double gamma = 2.500e-3 ; //0.0038;

  std::vector<double> t(numTimeSteps,0.);
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> u     (floorSpace,numTimeSteps,""); // absolute displacement
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> ud    (floorSpace,numTimeSteps,""); // velocity
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> udd   (floorSpace,numTimeSteps,""); // acceleration
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> resfor(floorSpace,numTimeSteps,""); // restoring force
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> ru    (floorSpace,numTimeSteps,""); // relative displacement

  u.setPositionValues     (0,floorSpace.zeroVector());
  ud.setPositionValues    (0,floorSpace.zeroVector());
  udd.setPositionValues   (0,floorSpace.zeroVector());
  resfor.setPositionValues(0,floorSpace.zeroVector());
  ru.setPositionValues    (0,floorSpace.zeroVector());

  QUESO::GslVector massVec(floorSpace.zeroVector());
  massVec.cwSet(2.0e+4);

  hystereticModel(env,
                  massVec,
                  kVec,
                  rVec,
                  uVec,
                  rho,
                  gamma,
                  accel,
                  t, // output
                  u,
                  ud,
                  udd,
                  resfor,
                  ru);

  std::set<unsigned int> auxSet;
  auxSet.insert(0);

  // Writing some data to the file 'outputData/cpp_output.m'
  std::ofstream myFile;
  myFile.open ("outputData/cpp_output.m");

  // Write 't_cpp'
  myFile << "t_cpp = zeros(" << 1 << "," << numTimeSteps << ");\n"
          << "t_cpp = [";
  for (unsigned int j = 0; j < numTimeSteps; ++j) {
    myFile << t[j] << " ";
  }
  myFile << "];" << std::endl;

  // Write 'a_cpp'
  myFile << "a_cpp = zeros(" << 1 << "," << numTimeSteps << ");\n"
          << "a_cpp = [";
  for (unsigned int j = 0; j < numTimeSteps; ++j) {
    myFile << accel[j] << " ";
  }
  myFile << "];" << std::endl;

  QUESO::GslVector auxVec(floorSpace.zeroVector());

  // Write 'u_cpp'
  myFile << "u_cpp = zeros(" << numFloors << "," << numTimeSteps << ");\n"
          << "u_cpp = [";
  for (unsigned int i = 0; i < numFloors; ++i) {
    for (unsigned int j = 0; j < numTimeSteps; ++j) {
      u.getPositionValues(j,auxVec);
      myFile << auxVec[i] << " ";
    }
    myFile << std::endl;
  }
  myFile << "];" << std::endl;

  // Write 'ud_cpp'
  myFile << "ud_cpp = zeros(" << numFloors << "," << numTimeSteps << ");\n"
          << "ud_cpp = [";
  for (unsigned int i = 0; i < numFloors; ++i) {
    for (unsigned int j = 0; j < numTimeSteps; ++j) {
      ud.getPositionValues(j,auxVec);
      myFile << auxVec[i] << " ";
    }
    myFile << std::endl;
  }
  myFile << "];" << std::endl;

  // Write 'udd_cpp'
  myFile << "udd_cpp = zeros(" << numFloors << "," << numTimeSteps << ");\n"
          << "udd_cpp = [";
  for (unsigned int i = 0; i < numFloors; ++i) {
    for (unsigned int j = 0; j < numTimeSteps; ++j) {
      udd.getPositionValues(j,auxVec);
      myFile << auxVec[i] << " ";
    }
    myFile << std::endl;
  }
  myFile << "];" << std::endl;

  // Write 'resfor_cpp'
  myFile << "resfor_cpp = zeros(" << numFloors << "," << numTimeSteps << ");\n"
          << "resfor_cpp = [";
  for (unsigned int i = 0; i < numFloors; ++i) {
    for (unsigned int j = 0; j < numTimeSteps; ++j) {
      resfor.getPositionValues(j,auxVec);
      myFile << auxVec[i] << " ";
    }
    myFile << std::endl;
  }
  myFile << "];" << std::endl;

  // Write 'ru_cpp'
  myFile << "ru_cpp = zeros(" << numFloors << "," << numTimeSteps << ");\n"
          << "ru_cpp = [";
  for (unsigned int i = 0; i < numFloors; ++i) {
    for (unsigned int j = 0; j < numTimeSteps; ++j) {
      ru.getPositionValues(j,auxVec);
      myFile << auxVec[i] << " ";
    }
    myFile << std::endl;
  }
  myFile << "];" << std::endl;

  myFile.close();

  return;
}


==> hys_example_compute.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008-2013 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file: 
 * 
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#ifndef __EX_COMPUTE_H__
#define __EX_COMPUTE_H__

#include <queso/Environment.h>

void compute   (const QUESO::FullEnvironment& env);
void debug_hyst(const QUESO::FullEnvironment& env);

#endif


==> hys_example_likelihood.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file:
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#include <example_likelihood.h>
#include <example_hyst.h>

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect)
{
  const QUESO::BaseEnvironment& env = paramValues.env();
  UQ_FATAL_TEST_MACRO(paramValues.sizeLocal() != 15,
                      env.fullRank(),
                      "example_likelihood()",
                      "invalid parameter size");

  const std::vector<std::vector<double>* >&
    floor = ((likelihoodRoutine_DataType *) functionDataPtr)->floor;
  const std::vector<double>&
    accel = ((likelihoodRoutine_DataType *) functionDataPtr)->accel;

  unsigned int numFloors    = floor.size();
  unsigned int numTimeSteps = accel.size();

  UQ_FATAL_TEST_MACRO((numFloors != 4),
                      env.fullRank(),
                      "example_likelihood()",
                      "invalid 'numFloors'");

  UQ_FATAL_TEST_MACRO((numTimeSteps != 401),
                      env.fullRank(),
                      "example_likelihood()",
                      "invalid 'numTimeSteps'");

  for (unsigned int i = 0; i < numFloors; ++i) {
    UQ_FATAL_TEST_MACRO(floor[i]->size() != numTimeSteps,
                        env.fullRank(),
                        "example_likelihood()",
                        "invalid number of steps");
  }

  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix> floorSpace(env, "floor_", numFloors, NULL);

  double sigmaSq = paramValues[0];

  QUESO::GslVector kVec(floorSpace.zeroVector());
  kVec[0] = 2.20e+7 * exp(paramValues[1]);
  kVec[1] = 2.00e+7 * exp(paramValues[2]);
  kVec[2] = 1.70e+7 * exp(paramValues[3]);
  kVec[3] = 1.45e+7 * exp(paramValues[4]);

  QUESO::GslVector rVec(floorSpace.zeroVector());
  rVec[0] = 1.0e-1 * exp(paramValues[5]);
  rVec[1] = 1.0e-1 * exp(paramValues[6]);
  rVec[2] = 1.0e-1 * exp(paramValues[7]);
  rVec[3] = 1.0e-1 * exp(paramValues[8]);

  QUESO::GslVector uVec(floorSpace.zeroVector());
  uVec[0] = 8.0e-3 * exp(paramValues[9]);
  uVec[1] = 8.0e-3 * exp(paramValues[10]);
  uVec[2] = 7.0e-3 * exp(paramValues[11]);
  uVec[3] = 7.0e-3 * exp(paramValues[12]);

  double rho   = 7.959e-1 * exp(paramValues[13]);

  double gamma = 2.500e-3 * exp(paramValues[14]);

  std::vector<double> t(numTimeSteps,0.);
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> u     (floorSpace,numTimeSteps,""); // absolute displacement
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> ud    (floorSpace,numTimeSteps,""); // velocity
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> udd   (floorSpace,numTimeSteps,""); // acceleration
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> resfor(floorSpace,numTimeSteps,""); // restoring force
  QUESO::SequenceOfVectors<QUESO::GslVector,QUESO::GslMatrix> ru    (floorSpace,numTimeSteps,""); // relative displacement

  QUESO::GslVector massVec(floorSpace.zeroVector());
  massVec.cwSet(2.0e+4);

  hystereticModel(env,
                  massVec,
                  kVec,
                  rVec,
                  uVec,
                  rho,
                  gamma,
                  accel,
                  t, // output
                  u,
                  ud,
                  udd,
                  resfor,
                  ru);

  QUESO::GslVector auxVec(floorSpace.zeroVector());

  double sum = 0.;
  for (unsigned int i = 0; i < numFloors; ++i) {
    for (unsigned int j = 0; j < numTimeSteps; ++j) {
    udd.getPositionValues(j,auxVec);
    sum += ((*floor[i])[j]-auxVec[i]-accel[j])*((*floor[i])[j]-auxVec[i]-accel[j]);
    }
  }

  double result = -0.5*((double) numFloors)*((double) numTimeSteps)*log(2.*M_PI*sigmaSq) - 0.5*sum/sigmaSq;
  return result;
}


==> hys_example_likelihood.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file: 
 * 
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#ifndef __EX_LIKELIHOOD_H__
#define __EX_LIKELIHOOD_H__

#include <queso/GslMatrix.h>

struct
likelihoodRoutine_DataType
{
  std::vector<std::vector<double>* > floor;
              std::vector<double>    accel;
};

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect);

#endif


==> hys_example_main.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008-2013 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file:
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#include <example_compute.h>

int main(int argc, char* argv[])
{
  // Initialize environment
#ifdef QUESO_HAS_MPI
  MPI_Init(&argc,&argv);
  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",NULL);
#else
  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(argv[1],"",NULL);
#endif

  // Compute
#if 1
  compute(*env);
#else
  debug_hyst(*env);
#endif

  // Finalize environment
  delete env;
#ifdef QUESO_HAS_MPI
  MPI_Finalize();
#endif

  return 0;
}


==> modal_example_compute.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file:
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#include <example_compute.h>
#include <example_likelihood.h>
#include <queso/GslMatrix.h>
#include <queso/StatisticalInverseProblem.h>
#include <queso/GenericScalarFunction.h>
#include <queso/GenericVectorRV.h>
#include <queso/UniformVectorRV.h>
#include <queso/ConcatenatedVectorRV.h>
#include <queso/InverseGammaVectorRV.h>
#include <queso/ConcatenationSubset.h>

#define APPLS_MODAL_USES_CONCATENATION

void compute(const QUESO::FullEnvironment& env, unsigned int numModes) {
  ////////////////////////////////////////////////////////
  // Step 1 of 5: Instantiate the parameter space
  ////////////////////////////////////////////////////////


#ifdef APPLS_MODAL_USES_CONCATENATION
  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix>
    paramSpaceA(env, "paramA_", 2, NULL);
  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix>
    paramSpaceB(env, "paramB_", 1, NULL);
#endif
  QUESO::VectorSpace<QUESO::GslVector, QUESO::GslMatrix>
    paramSpace(env, "param_", 3, NULL);

  ////////////////////////////////////////////////////////
  // Step 2 of 5: Instantiate the parameter domain
  ////////////////////////////////////////////////////////
#ifdef APPLS_MODAL_USES_CONCATENATION
  QUESO::GslVector paramMinsA(paramSpaceA.zeroVector());
  paramMinsA[0] = 0.;
  paramMinsA[1] = 0.;
  QUESO::GslVector paramMaxsA(paramSpaceA.zeroVector());
  paramMaxsA[0] = 3.;
  paramMaxsA[1] = 3.;
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>

  paramDomainA("paramA_",paramSpaceA,paramMinsA,paramMaxsA);

  QUESO::GslVector paramMinsB(paramSpaceB.zeroVector());
  paramMinsB[0] = 0.;
  QUESO::GslVector paramMaxsB(paramSpaceB.zeroVector());
  paramMaxsB[0] = INFINITY;
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomainB("paramB_",paramSpaceB,paramMinsB,paramMaxsB);

  QUESO::ConcatenationSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomain("",paramSpace,paramDomainA,paramDomainB);
#else
  QUESO::GslVector paramMins(paramSpace.zeroVector());
  paramMins[0] = 0.;
  paramMins[1] = 0.;
  paramMins[2] = 0.;
  QUESO::GslVector paramMaxs(paramSpace.zeroVector());
  paramMaxs[0] = 3.;
  paramMaxs[1] = 3.;
  paramMaxs[2] = .3;
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomain("param_",paramSpace,paramMins,paramMaxs);
#endif

  ////////////////////////////////////////////////////////
  // Step 3 of 5: Instantiate the likelihood function object
  ////////////////////////////////////////////////////////
  likelihoodRoutine_DataType likelihoodRoutine_Data;

  likelihoodRoutine_Data.numModes = numModes;
  QUESO::GenericScalarFunction<QUESO::GslVector,QUESO::GslMatrix>
    likelihoodFunctionObj("like_",
                          paramDomain,
                          likelihoodRoutine,
                          (void *) &likelihoodRoutine_Data,
                          true); // routine computes [-2.*ln(function)]

    ////////////////////////////////////////////////////////
  // Step 4 of 5: Instantiate the inverse problem
  ////////////////////////////////////////////////////////
#ifdef APPLS_MODAL_USES_CONCATENATION
  QUESO::UniformVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRvA("priorA_", paramDomainA);

  QUESO::GslVector alpha(paramSpaceB.zeroVector());
  alpha[0] = 3.;
  QUESO::GslVector beta(paramSpaceB.zeroVector());
  if (numModes == 1) {
    beta[0] = 0.09709133373799;
  }
  else {
    beta[0] = 0.08335837191688;
  }
  QUESO::InverseGammaVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRvB("priorB_", paramDomainB,alpha,beta);

  QUESO::ConcatenatedVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRv("prior_", priorRvA, priorRvB, paramDomain);
#else
  QUESO::UniformVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    priorRv("prior_", paramDomain);
#endif

  QUESO::GenericVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    postRv("post_", paramSpace);

  QUESO::StatisticalInverseProblem<QUESO::GslVector,QUESO::GslMatrix>
    ip("", NULL, priorRv, likelihoodFunctionObj, postRv);

  ////////////////////////////////////////////////////////
  // Step 5 of 5: Solve the inverse problem
  ////////////////////////////////////////////////////////
  ip.solveWithBayesMLSampling();

  ////////////////////////////////////////////////////////
  // Print some statistics
  ////////////////////////////////////////////////////////
  unsigned int numPosTotal = postRv.realizer().subPeriod();
  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "numPosTotal = " << numPosTotal
                          << std::endl;
  }

  QUESO::GslVector auxVec(paramSpace.zeroVector());
  unsigned int numPosTheta1SmallerThan1dot5 = 0;
  for (unsigned int i = 0; i < numPosTotal; ++i) {
    postRv.realizer().realization(auxVec);
    if (auxVec[0] < 1.5) numPosTheta1SmallerThan1dot5++;
  }

  if (env.subDisplayFile()) {
    *env.subDisplayFile() << "numPosTheta1SmallerThan1dot5 = " << numPosTheta1SmallerThan1dot5
                          << ", ratio = " << ((double) numPosTheta1SmallerThan1dot5)/((double) numPosTotal)
                          << std::endl;
  }

  return;
}


==> modal_example_compute.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file: 
 * 
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */
#ifndef __EX_COMPUTE_H__
#define __EX_COMPUTE_H__

#include <queso/Environment.h>

void compute(const QUESO::FullEnvironment& env, unsigned int numModes);

#endif


==> modal_example_likelihood.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file:
 *
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */

#include <example_likelihood.h>

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect)
{
  double theta1  = paramValues[0];
  double theta2  = paramValues[1];
  double sigmaSq = paramValues[2];

  unsigned int numModes = ((likelihoodRoutine_DataType *) functionDataPtr)->numModes;

  double aux1 = theta1 + 2.*theta2;
  double aux2 = sqrt(theta1*theta1+4.*theta2*theta2);

  double w1 = 10.*sqrt(10.*(aux1+aux2));
  double w2 = 10.*sqrt(10.*(aux1-aux2));

  double sum1 = 0.;
  double sum2 = 0.;

  double aux = (w1 - 72.0470);
  sum1 += aux*aux;
  aux = (w1 - 71.8995);
  sum1 += aux*aux;
  aux = (w1 - 72.2801);
  sum1 += aux*aux;
  aux = (w1 - 71.9421);
  sum1 += aux*aux;
  aux = (w1 - 72.3578);
  sum1 += aux*aux;

  if (numModes == 1) {
    // Ok, do nothing
  }
  else if (numModes == 2) {
    aux = (w2 - 28.0292);
    sum2 += aux*aux;
    aux = (w2 - 27.3726);
    sum2 += aux*aux;
    aux = (w2 - 27.5388);
    sum2 += aux*aux;
    aux = (w2 - 27.0357);
    sum2 += aux*aux;
    aux = (w2 - 27.1588);
    sum2 += aux*aux;
  }
  else {
    UQ_FATAL_TEST_MACRO(true,
                        paramValues.env().fullRank(),
                        "example_likelihood()",
                        "invalid 'numModes'");
  }

  double result = -0.5*((double) numModes)*5.*log(2.*M_PI*sigmaSq) - 0.5*(sum1+sum2)/sigmaSq;


  return result;
}


==> modal_example_likelihood.h <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file: 
 * 
 *--------------------------------------------------------------------------
 *-------------------------------------------------------------------------- */
#ifndef __EX_LIKELIHOOD_H__
#define __EX_LIKELIHOOD_H__

#include <queso/GslMatrix.h>

struct
likelihoodRoutine_DataType
{
  unsigned int numModes;
};

double likelihoodRoutine(
  const QUESO::GslVector& paramValues,
  const QUESO::GslVector* paramDirection,
  const void*             functionDataPtr,
  QUESO::GslVector*       gradVector,
  QUESO::GslMatrix*       hessianMatrix,
  QUESO::GslVector*       hessianEffect);

#endif


==> modal_example_main.C <==
/*--------------------------------------------------------------------------
 *--------------------------------------------------------------------------
 *
 * Copyright (C) 2008 The PECOS Development Team
 *
 * Please see http://pecos.ices.utexas.edu for more information.
 *
 * This file is part of the QUESO Library (Quantification of Uncertainty
 * for Estimation, Simulation and Optimization).
 *
 * QUESO is free software: you can redistribute it and/or modify
 * it under the terms of the GNU General Public License as published by
 * the Free Software Foundation, either version 3 of the License, or
 * (at your option) any later version.
 *
 * QUESO is distributed in the hope that it will be useful,
 * but WITHOUT ANY WARRANTY; without even the implied warranty of
 * MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
 * GNU General Public License for more details.
 *
 * You should have received a copy of the GNU General Public License
 * along with QUESO. If not, see <http://www.gnu.org/licenses/>.
 *
 *--------------------------------------------------------------------------
 *
 * $Id$
 *
 * Brief description of this file:
 *
 * Usage: ./example_gsl example.inp  <(int) numModes>
 *-------------------------------------------------------------------------- */

#include <example_compute.h>

int main(int argc, char* argv[])
{
  // Initialize environment
  MPI_Init(&argc,&argv);

  UQ_FATAL_TEST_MACRO(argc != 3,
                      QUESO::UQ_UNAVAILABLE_RANK,
                      "main()",
                      "after executable argv[0], input file must be specified in command line as argv[1], then numModes (1 or 2) must be specified as argv[2]");

  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",NULL);

  // Compute
  unsigned int numModes = (unsigned int) atoi(argv[2]);

  compute(*env,numModes);

  // Finalize environment
  delete env;
  MPI_Finalize();

  std::cout << std::endl << "FIM!" << std::endl << std::endl;

  return 0;
}


==> sensitivity_mc.C <==
#include <cmath>
#include <fstream>
#include <iomanip> // for setprecision

#include <queso/GslVector.h>
#include <queso/GslMatrix.h>
#include <sensitivity_mc.h>

template<class P_V, class P_M, class Q_V, class Q_M>
Qoi_mc<P_V, P_M, Q_V, Q_M>::Qoi_mc(const char * prefix,
    const QUESO::VectorSet<P_V, P_M> & domainSet,
    const QUESO::VectorSet<Q_V, Q_M> & imageSet)
  : QUESO::BaseVectorFunction<P_V, P_M, Q_V, Q_M>(prefix, domainSet, imageSet),
    x_loc(3)
{
}

template<class P_V, class P_M, class Q_V, class Q_M>
Qoi_mc<P_V, P_M, Q_V, Q_M>::~Qoi_mc()
{
  // Deconstruct here
}

template<class P_V, class P_M, class Q_V, class Q_M>
void
Qoi_mc<P_V, P_M, Q_V, Q_M>::compute(const P_V & domainVector,
    const P_V * domainDirection,
    Q_V & imageVector, QUESO::DistArray<P_V *> * gradVectors,
    QUESO::DistArray<P_M *> * hessianMatrices,
    QUESO::DistArray<P_V *> * hessianEffects) const
{
  if (domainVector.sizeLocal() != 2) {
    queso_error_msg("domainVector does not have size 2");
  }
  if (imageVector.sizeLocal() != 1) {
    queso_error_msg("imageVector does not have size 1");
  }

  qoi_samples.open ("c_qoi_samplesAi.txt", std::fstream::in | std::fstream::out | std::fstream::app);

 // ----Generate Qoi using samples from a text files -------------
 count++;
 samples.open ("./files_sense/c_samples_Ai.txt", std::fstream::in | std::fstream::out | std::fstream::app);
 
 int cou = 1;

 while (samples >> mf >> cf){
       if (cou == count){
       		m = mf;
 		c = cf;
       	break;
       }
       cou++;
 }

// ------- Generate Qoi using pseudo-random MC samples ------------
//  std::cout << "m = " << domainVector[0] << std::endl; 
//  m = domainVector[0];  // Sample of the RV 'line slope'
//  c = domainVector[1];  // Sample of the RV 'y-intercept'
  double y_obs = 0.0;
  y_obs = m*x_loc + c;

  qoi_samples << std::setprecision(4) << y_obs << "\t\t" << m << "\t\t" << c << std::endl;

  imageVector[0] = y_obs;
  qoi_samples.close();
  samples.close();
}

template class Qoi_mc<QUESO::GslVector, QUESO::GslMatrix, QUESO::GslVector,
                   QUESO::GslMatrix>;


==> sensitivity_mc.h <==
#ifndef QUESO_EXAMPLE_SENSITIVITY_MC_H
#define QUESO_EXAMPLE_SENSITIVITY_MC_H

#include <queso/VectorFunction.h>
#include <queso/DistArray.h>
#include <fstream>

template<class P_V = QUESO::GslVector, class P_M = QUESO::GslMatrix,
	 class Q_V = QUESO::GslVector, class Q_M = QUESO::GslMatrix>
class Qoi_mc : public QUESO::BaseVectorFunction<P_V, P_M, Q_V, Q_M>
{
public:
	Qoi_mc(const char * prefix, const QUESO::VectorSet<P_V, P_M> & domainSet,
	    const QUESO::VectorSet<Q_V, Q_M> & imageSet);
	virtual ~Qoi_mc();
	virtual void compute(const P_V & domainVector, const P_V * domainDirection,
		Q_V & imageVector, QUESO::DistArray<P_V *> * gradVectors,
		QUESO::DistArray<P_M *> * hessianMatrices,
		QUESO::DistArray<P_V *> * hessianEffects) const;

private:
	double x_loc;
	mutable double m,c,mf,cf,count;
	mutable std::fstream qoi_samples;
	mutable std::fstream samples;

};

#endif
	


==> simple_sfp_example_compute.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <simple_sfp_example_compute.h>
#include <simple_sfp_example_qoi.h>
#include <queso/GslMatrix.h>
#include <queso/StatisticalForwardProblem.h>
#include <queso/GenericVectorFunction.h>
#include <queso/GaussianVectorRV.h>

void compute(const QUESO::FullEnvironment& env) {

  // Step 1 of 6: Instantiate the parameter space
  QUESO::VectorSpace<QUESO::GslVector,QUESO::GslMatrix>
    paramSpace(env, "param_", 2, NULL);

  // Step 2 of 6: Instantiate the parameter domain
  QUESO::GslVector paramMins(paramSpace.zeroVector());
  paramMins.cwSet(-INFINITY);
  QUESO::GslVector paramMaxs(paramSpace.zeroVector());
  paramMaxs.cwSet( INFINITY);
  QUESO::BoxSubset<QUESO::GslVector,QUESO::GslMatrix>
    paramDomain("param_",paramSpace,paramMins,paramMaxs);

  // Step 3 of 6: Instantiate the qoi space
  QUESO::VectorSpace<QUESO::GslVector,QUESO::GslMatrix>
    qoiSpace(env, "qoi_", 1, NULL);

  // Step 4 of 6: Instantiate the qoi function object
  qoiRoutine_DataType qoiRoutine_Data;
  qoiRoutine_Data.coef1 = 1.;
  qoiRoutine_Data.coef2 = 1.;
  QUESO::GenericVectorFunction<QUESO::GslVector,QUESO::GslMatrix,
                               QUESO::GslVector,QUESO::GslMatrix>
    qoiFunctionObj("qoi_",
                   paramDomain,
                   qoiSpace,
                   qoiRoutine,
                   (void *) &qoiRoutine_Data);

  // Step 5 of 6: Instantiate the forward problem
  // Parameters are Gaussian RV
  QUESO::GslVector meanVector( paramSpace.zeroVector() );
  meanVector[0] = -1;
  meanVector[1] = 2;

  QUESO::GslMatrix covMatrix = QUESO::GslMatrix(paramSpace.zeroVector());
  covMatrix(0,0) = 4.;
  covMatrix(0,1) = 0.;
  covMatrix(1,0) = 0.;
  covMatrix(1,1) = 1.;

  QUESO::GaussianVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    paramRv("param_",paramDomain,meanVector,covMatrix);

  QUESO::GenericVectorRV<QUESO::GslVector,QUESO::GslMatrix>
    qoiRv("qoi_", qoiSpace);

  QUESO::StatisticalForwardProblem<QUESO::GslVector,QUESO::GslMatrix,
                                   QUESO::GslVector,QUESO::GslMatrix>
    fp("", NULL, paramRv, qoiFunctionObj, qoiRv);

  // Step 6 of 6: Solve the forward problem
  fp.solveWithMonteCarlo(NULL);

  return;
}


==> simple_sfp_example_compute.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef __EX_COMPUTE_H__
#define __EX_COMPUTE_H__

#include <queso/Environment.h>

void compute(const QUESO::FullEnvironment& env);

#endif


==> simple_sfp_example_main.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <simple_sfp_example_compute.h>

int main(int argc, char* argv[])
{
  // Initialize environment
#ifdef QUESO_HAS_MPI
  MPI_Init(&argc,&argv);

  UQ_FATAL_TEST_MACRO(argc != 2, QUESO::UQ_UNAVAILABLE_RANK, "main()",
                      "input file must be specified in command line as argv[1], just after executable argv[0]");
  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(MPI_COMM_WORLD,argv[1],"",NULL);
#else
  QUESO::FullEnvironment* env =
    new QUESO::FullEnvironment(argv[1],"",NULL);
#endif

  // Compute
  compute(*env);

  // Finalize environment
  delete env;
#ifdef QUESO_HAS_MPI
  MPI_Finalize();
#endif

  return 0;
}


==> simple_sfp_example_qoi.C <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#include <simple_sfp_example_qoi.h>

void
qoiRoutine(
  const QUESO::GslVector&                    paramValues,
  const QUESO::GslVector*                    paramDirection,
  const void*                                functionDataPtr,
        QUESO::GslVector&                    qoiValues,
        QUESO::DistArray<QUESO::GslVector*>* gradVectors,
        QUESO::DistArray<QUESO::GslMatrix*>* hessianMatrices,
        QUESO::DistArray<QUESO::GslVector*>* hessianEffects)
{
  // Logic just to avoid warnings from INTEL compiler
  const QUESO::GslVector* aux1 = paramDirection;
  if (aux1) {};
  QUESO::DistArray<QUESO::GslVector*>* aux2 = gradVectors;
  if (aux2) {};
  aux2 = hessianEffects;
  QUESO::DistArray<QUESO::GslMatrix*>* aux3 = hessianMatrices;
  if (aux3) {};

  // Just checking: the user, at the application level, expects
  // vector 'paramValues' to have size 2 and
  // vector 'qoiValues' to have size 1.
  UQ_FATAL_TEST_MACRO(paramValues.sizeGlobal() != 2,
                      QUESO::UQ_UNAVAILABLE_RANK,
                      "qoiRoutine()",
                      "paramValues vector does not have size 2");

  UQ_FATAL_TEST_MACRO(qoiValues.sizeGlobal() != 1,
                      QUESO::UQ_UNAVAILABLE_RANK,
                      "qoiRoutine()",
                      "qoiValues vector does not have size 1");

  // Actual code
  //
  // This code exemplifies multiple Monte Carlo solvers, each calling this qoi routine.
  // In this simple example, only node 0 in each sub-environment does the job even though
  // there might be more than one node per sub-environment.
  // In a more realistic situation, if the user is asking for multiple nodes per sub-
  // environment, then the model code in the qoi routine might really demand more than one
  // node. Here we use 'env.subRank()' only. A realistic application might want to use
  // either 'env.subComm()' or 'env.subComm().Comm()'.

  const QUESO::BaseEnvironment& env = paramValues.env();
  if (env.subRank() == 0) {
    double coef1 = ((qoiRoutine_DataType *) functionDataPtr)->coef1;
    double coef2 = ((qoiRoutine_DataType *) functionDataPtr)->coef2;
    qoiValues[0] = (coef1*paramValues[0] + coef2*paramValues[1]);
  }
  else {
    qoiValues[0] = 0.;
  }

  return;
}


==> simple_sfp_example_qoi.h <==
//-----------------------------------------------------------------------bl-
//--------------------------------------------------------------------------
//
// QUESO - a library to support the Quantification of Uncertainty
// for Estimation, Simulation and Optimization
//
// Copyright (C) 2008-2015 The PECOS Development Team
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the Version 2.1 GNU Lesser General
// Public License as published by the Free Software Foundation.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU
// Lesser General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this library; if not, write to the Free Software
// Foundation, Inc. 51 Franklin Street, Fifth Floor,
// Boston, MA  02110-1301  USA
//
//-----------------------------------------------------------------------el-

#ifndef __EX_QOI_H__
#define __EX_QOI_H__

#include <queso/GslMatrix.h>
#include <queso/DistArray.h>

struct
qoiRoutine_DataType
{
  double coef1;
  double coef2;
};

void
qoiRoutine(
  const QUESO::GslVector&                    paramValues,
  const QUESO::GslVector*                    paramDirection,
  const void*                                functionDataPtr,
        QUESO::GslVector&                    qoiValues,
        QUESO::DistArray<QUESO::GslVector*>* gradVectors,
        QUESO::DistArray<QUESO::GslMatrix*>* hessianMatrices,
        QUESO::DistArray<QUESO::GslVector*>* hessianEffects);

#endif

